The QCD form factor of heavy quarks at NNLO

We present an analytical calculation of the two-loop QCD corrections to the electromagnetic form factor of heavy quarks. The two-loop contributions to the form factor are reduced to linear combinations of master integrals, which are computed through higher orders in the parameter of dimensional regularization epsilon=(4-D)/2. Our result includes all terms of order epsilon at two loops and extends the previous literature. We apply the exponentiation of the heavy-quark form factor to derive new improved three-loop expansions in the high-energy limit. We also discuss the implications for predictions of massive n-parton amplitudes based on massless results in the limit, where the quark mass is small compared to all kinematical invariants.

==> Masters_V_QCD_2loops_eps.m <==
(*  Masters_V_QCD_2loops_eps.m *)

(*  J. Gluza, A. Mitov, S.-O. Moch, T. Riemann                   *)
(*  This file and potential updates are available at             *)
(*  http://www-zeuthen.desy.de/theory/research/supporting_files/ *)

(*  In case of any use, please, refer to that webpage and to the article   *)
(*  J. Gluza, A. Mitov, S.-O. Moch, T. Riemann                             *)
(*  "The form factor of heavy quarks at two loops in QCD"                  *)
(*  DESY 09-064, arXiv:0905.1137v1 [hep-ph]                                *)

(*  License:                                                                                    *)
(*  You are not allowed to change this file.                                                    *)
(*  You may however copy this file to a file with a different name and then change the copy ... *)
(*  ... under the following license conditions:                                                 *)  
(*  http://creativecommons.org/licenses/by-nc-sa/3.0/                                           *)
(*  the file is to be used with Mathematica version 5 or higher.                                *)

(***  Masters_V_QCD_2loops_eps.m v. 1.0 (25 March 2009)   *****)

tad = 1 + ep^(-1) + ep*(1 + z2/2) + ep^2*(1 + z2/2 - z3/3) + 
     (ep^3*(48 + 24*z2 - 16*z3 + 27*z4))/48 + 
     (ep^4*(240 + 120*z2 - 80*z3 - 40*z2*z3 + 135*z4 - 48*z5))/240 + 
     (ep^5*(5760 + 2880*z2 - 1920*z3 - 960*z2*z3 + 320*z3^2 + 3240*z4 - 
        1152*z5 + 2745*z6))/5760
se3l2m = ep^(-2) + (1 + 10*y + y^2)/(4*ep*y) + (66 + 39/y + 39*y + 24*z2)/
      24 + ((1 - 3*y - 3*y^2 + y^3)*H[0, y])/(2*y - 2*y^2) - 
     (2*(1 - y + y^2)*H[0, 0, y])/(-1 + y)^2 + 
     ep*((345 + 345*y^4 + 6*(-2 + 32*y - 36*y^2 + 6*y^4)*z2 + 
         y^2*(1350 - 224*z3) + 4*y*(-255 + 64*z3) + 4*y^3*(-255 + 64*z3))/
        (48*(-1 + y)^2*y) + ((39 - 39*y^4 - 24*y^2*z2 + 4*y*(-39 + 6*z2) + 
          4*y^3*(39 + 6*z2))*H[0, y])/(12*(-1 + y)^2*y) + 
       (3*(1 - 3*y - 3*y^2 + y^3)*H[-1, 0, y])/((-1 + y)*y) + 
       ((1 - 10*y + y^2 + 6*y^3 - 3*y^4)*H[0, 0, y])/((-1 + y)^2*y) + 
       ((1 - 3*y - 3*y^2 + y^3)*H[1, 0, y])/(y - y^2) + 
       (12*(1 - y + y^2)*H[0, -1, 0, y])/(-1 + y)^2 - 
       (6*(1 - y + y^2)*H[0, 0, 0, y])/(-1 + y)^2 - 
       (4*(1 - y + y^2)*H[0, 1, 0, y])/(-1 + y)^2 + 
       (4*(1 - y + y^2)*H[1, 0, 0, y])/(-1 + y)^2) + 
     ep^2*((180*(-13 + 100*y - 18*y^2 - 108*y^3 + 39*y^4)*z2 + 
         15*(2595 + 16578*y^2 - 256*z3 + 5*y^4*(519 + 160*z3) - 
           4*y^3*(2721 + 416*z3) + 4*y*(-2721 + 640*z3)) + 
         360*y*(33 - 40*y + 33*y^2)*z4)/(1440*(-1 + y)^2*y) - 
       (3*(1 - 3*y - 3*y^2 + y^3)*z2*H[-1, y])/((-1 + y)*y) + 
       ((345 - 345*y^4 + 12*(-1 + 16*y - 2*y^2 - 8*y^3 + 5*y^4)*z2 - 
          384*y^2*z3 + 12*y*(-115 + 32*z3) + 12*y^3*(115 + 32*z3))*H[0, y])/
        (24*(-1 + y)^2*y) + ((6*(-1 + 4*y - 4*y^3 + y^4)*z2 - 
          72*y*(1 - y + y^2)*z3)*H[1, y])/(6*(-1 + y)^2*y) + 
       (39*(1 - 3*y - 3*y^2 + y^3)*H[-1, 0, y])/(2*(-1 + y)*y) - 
       (12*(1 - y + y^2)*z2*H[0, -1, y])/(-1 + y)^2 + 
       ((39 - 117*y^4 + 4*y*(-57 + 6*z2) + 4*y^3*(99 + 6*z2) - 
          y^2*(123 + 24*z2))*H[0, 0, y])/(6*(-1 + y)^2*y) + 
       (4*(1 - y + y^2)*z2*H[0, 1, y])/(-1 + y)^2 + 
       ((39 - 39*y^4 + 24*y^2*z2 - 4*y^3*(-39 + 6*z2) - 4*y*(39 + 6*z2))*
         H[1, 0, y])/(6*(-1 + y)^2*y) - (18*(1 - 3*y - 3*y^2 + y^3)*
         H[-1, -1, 0, y])/((-1 + y)*y) + (12*(1 + y)*(1 - 4*y + y^2)*
         H[-1, 0, 0, y])/((-1 + y)*y) + (6*(1 - 3*y - 3*y^2 + y^3)*
         H[-1, 1, 0, y])/((-1 + y)*y) + (6*(-1 + 10*y - y^2 - 6*y^3 + 3*y^4)*
         H[0, -1, 0, y])/((-1 + y)^2*y) + 
       ((2 - 26*y + 3*y^2 + 14*y^3 - 8*y^4)*H[0, 0, 0, y])/((-1 + y)^2*y) + 
       (2*(1 - 10*y + y^2 + 6*y^3 - 3*y^4)*H[0, 1, 0, y])/((-1 + y)^2*y) + 
       (6*(1 - 3*y - 3*y^2 + y^3)*H[1, -1, 0, y])/((-1 + y)*y) - 
       (2*(-3 + 6*y + y^2 - 10*y^3 + y^4)*H[1, 0, 0, y])/((-1 + y)^2*y) + 
       ((2 - 6*y - 6*y^2 + 2*y^3)*H[1, 1, 0, y])/(y - y^2) - 
       (72*(1 - y + y^2)*H[0, -1, -1, 0, y])/(-1 + y)^2 + 
       (48*(1 - y + y^2)*H[0, -1, 0, 0, y])/(-1 + y)^2 + 
       (24*(1 - y + y^2)*H[0, -1, 1, 0, y])/(-1 + y)^2 + 
       (36*(1 - y + y^2)*H[0, 0, -1, 0, y])/(-1 + y)^2 - 
       (14*(1 - y + y^2)*H[0, 0, 0, 0, y])/(-1 + y)^2 - 
       (12*(1 - y + y^2)*H[0, 0, 1, 0, y])/(-1 + y)^2 + 
       (24*(1 - y + y^2)*H[0, 1, -1, 0, y])/(-1 + y)^2 - 
       (20*(1 - y + y^2)*H[0, 1, 0, 0, y])/(-1 + y)^2 - 
       (8*(1 - y + y^2)*H[0, 1, 1, 0, y])/(-1 + y)^2 - 
       (24*(1 - y + y^2)*H[1, 0, -1, 0, y])/(-1 + y)^2 + 
       (12*(1 - y + y^2)*H[1, 0, 0, 0, y])/(-1 + y)^2 + 
       (8*(1 - y + y^2)*H[1, 0, 1, 0, y])/(-1 + y)^2 - 
       (8*(1 - y + y^2)*H[1, 1, 0, 0, y])/(-1 + y)^2) + 
     ep^3*((60*z2*(-345 + 1035*y^4 + y*(1740 - 512*z3) - 
           4*y^3*(945 + 128*z3) + 2*y^2*(675 + 272*z3)) + 
         180*(-57 + 624*y - 178*y^2 - 304*y^3 + 175*y^4)*z4 + 
         3*(89565 - 16640*z3 + y^4*(89565 + 52000*z3) - 
           4*y^3*(109095 + 44320*z3 - 9984*z5) + 6*y^2*(115605 + 10080*z3 - 
             6592*z5) + 4*y*(-109095 + 24320*z3 + 9984*z5)))/
        (2880*(-1 + y)^2*y) - ((1 - 3*y - 3*y^2 + y^3)*(78*z2 + 132*z3)*
         H[-1, y])/(4*(-1 + y)*y) + 
       ((2595 + 12*(-13 + 100*y + 82*y^2 - 212*y^3 + 65*y^4)*z2 - 256*z3 - 
          384*y^2*z3 - 4*y^3*(-2595 + 448*z3) + 4*y*(-2595 + 832*z3) + 
          y^4*(-2595 + 1024*z3) + 1080*y*(1 - y + y^2)*z4)*H[0, y])/
        (48*(-1 + y)^2*y) + ((1170*(-1 + 4*y - 4*y^3 + y^4)*z2 + 
          180*(-17 + 32*y + 6*y^2 - 56*y^3 + 5*y^4)*z3 - 2340*y*(1 - y + y^2)*
           z4)*H[1, y])/(180*(-1 + y)^2*y) + (18*(1 - 3*y - 3*y^2 + y^3)*z2*
         H[-1, -1, y])/((-1 + y)*y) - (3*(1 + y)*(1 - 4*y + y^2)*
         (-115 + 12*z2)*H[-1, 0, y])/(4*(-1 + y)*y) - 
       (6*(1 - 3*y - 3*y^2 + y^3)*z2*H[-1, 1, y])/((-1 + y)*y) + 
       ((6*(1 - 10*y + y^2 + 6*y^3 - 3*y^4)*z2 - 132*y*(1 - y + y^2)*z3)*
         H[0, -1, y])/((-1 + y)^2*y) + 
       ((345 - 1035*y^4 + 12*(-1 + 16*y - 2*y^2 - 8*y^3 + 5*y^4)*z2 + 
          8*y*(-195 + 56*z3) + 8*y^3*(495 + 56*z3) - y^2*(1545 + 448*z3))*
         H[0, 0, y])/(12*(-1 + y)^2*y) + 
       ((6*(-1 + 10*y - y^2 - 6*y^3 + 3*y^4)*z2 + 168*y*(1 - y + y^2)*z3)*
         H[0, 1, y])/(3*(-1 + y)^2*y) - (6*(1 - 3*y - 3*y^2 + y^3)*z2*
         H[1, -1, y])/((-1 + y)*y) + 
       ((12*(-5 + 8*y + 2*y^2 - 16*y^3 + y^4)*z2 - 
          3*(-115 + 115*y^4 - 128*y^2*z3 + 4*y^3*(-115 + 32*z3) + 
            4*y*(115 + 32*z3)))*H[1, 0, y])/(12*(-1 + y)^2*y) + 
       ((6*(-1 + 4*y - 4*y^3 + y^4)*z2 + 72*y*(1 - y + y^2)*z3)*H[1, 1, y])/
        (3*(-1 + y)^2*y) - (117*(1 - 3*y - 3*y^2 + y^3)*H[-1, -1, 0, y])/
        ((-1 + y)*y) + (78*(1 + y)*(1 - 4*y + y^2)*H[-1, 0, 0, y])/
        ((-1 + y)*y) + (39*(1 - 3*y - 3*y^2 + y^3)*H[-1, 1, 0, y])/
        ((-1 + y)*y) + (72*(1 - y + y^2)*z2*H[0, -1, -1, y])/(-1 + y)^2 + 
       (3*(-13 + 39*y^4 - 2*y*(-38 + 6*z2) - 2*y^3*(66 + 6*z2) + 
          y^2*(41 + 12*z2))*H[0, -1, 0, y])/((-1 + y)^2*y) - 
       (24*(1 - y + y^2)*z2*H[0, -1, 1, y])/(-1 + y)^2 - 
       (36*(1 - y + y^2)*z2*H[0, 0, -1, y])/(-1 + y)^2 + 
       ((78 - 312*y^4 + 8*y*(-66 + 6*z2) + 8*y^3*(129 + 6*z2) - 
          y^2*(369 + 48*z2))*H[0, 0, 0, y])/(6*(-1 + y)^2*y) + 
       (12*(1 - y + y^2)*z2*H[0, 0, 1, y])/(-1 + y)^2 - 
       (24*(1 - y + y^2)*z2*H[0, 1, -1, y])/(-1 + y)^2 + 
       ((39 - 117*y^4 + 4*y*(-57 + 12*z2) + 4*y^3*(99 + 12*z2) - 
          y^2*(123 + 48*z2))*H[0, 1, 0, y])/(3*(-1 + y)^2*y) + 
       (8*(1 - y + y^2)*z2*H[0, 1, 1, y])/(-1 + y)^2 + 
       (39*(1 - 3*y - 3*y^2 + y^3)*H[1, -1, 0, y])/((-1 + y)*y) + 
       (24*(1 - y + y^2)*z2*H[1, 0, -1, y])/(-1 + y)^2 + 
       ((117 - 39*y^4 - 4*y^3*(-57 + 6*z2) - 4*y*(99 + 6*z2) + 
          y^2*(123 + 24*z2))*H[1, 0, 0, y])/(3*(-1 + y)^2*y) - 
       (8*(1 - y + y^2)*z2*H[1, 0, 1, y])/(-1 + y)^2 + 
       (((-39*(-1 + 4*y - 4*y^3 + y^4))/y + 24*(1 - y + y^2)*z2)*
         H[1, 1, 0, y])/(3*(-1 + y)^2) + (108*(1 - 3*y - 3*y^2 + y^3)*
         H[-1, -1, -1, 0, y])/((-1 + y)*y) - 
       (72*(1 + y)*(1 - 4*y + y^2)*H[-1, -1, 0, 0, y])/((-1 + y)*y) - 
       (36*(1 - 3*y - 3*y^2 + y^3)*H[-1, -1, 1, 0, y])/((-1 + y)*y) - 
       (72*(1 + y)*(1 - 4*y + y^2)*H[-1, 0, -1, 0, y])/((-1 + y)*y) + 
       (30*(1 + y)*(1 - 4*y + y^2)*H[-1, 0, 0, 0, y])/((-1 + y)*y) + 
       (24*(1 + y)*(1 - 4*y + y^2)*H[-1, 0, 1, 0, y])/((-1 + y)*y) - 
       (36*(1 - 3*y - 3*y^2 + y^3)*H[-1, 1, -1, 0, y])/((-1 + y)*y) + 
       (24*(1 + y)*(1 - 4*y + y^2)*H[-1, 1, 0, 0, y])/((-1 + y)*y) + 
       (12*(1 - 3*y - 3*y^2 + y^3)*H[-1, 1, 1, 0, y])/((-1 + y)*y) - 
       (36*(-1 + 10*y - y^2 - 6*y^3 + 3*y^4)*H[0, -1, -1, 0, y])/
        ((-1 + y)^2*y) + (24*(-1 + 10*y - y^2 - 6*y^3 + 3*y^4)*
         H[0, -1, 0, 0, y])/((-1 + y)^2*y) + 
       (12*(-1 + 10*y - y^2 - 6*y^3 + 3*y^4)*H[0, -1, 1, 0, y])/
        ((-1 + y)^2*y) + (6*(-2 + 26*y - 3*y^2 - 14*y^3 + 8*y^4)*
         H[0, 0, -1, 0, y])/((-1 + y)^2*y) + 
       ((4 - 58*y + 7*y^2 + 30*y^3 - 18*y^4)*H[0, 0, 0, 0, y])/
        ((-1 + y)^2*y) + ((4 - 52*y + 6*y^2 + 28*y^3 - 16*y^4)*
         H[0, 0, 1, 0, y])/((-1 + y)^2*y) + 
       (12*(-1 + 10*y - y^2 - 6*y^3 + 3*y^4)*H[0, 1, -1, 0, y])/
        ((-1 + y)^2*y) + (2*(6 - 54*y + 5*y^2 + 34*y^3 - 16*y^4)*
         H[0, 1, 0, 0, y])/((-1 + y)^2*y) + 
       (4*(1 - 10*y + y^2 + 6*y^3 - 3*y^4)*H[0, 1, 1, 0, y])/((-1 + y)^2*y) - 
       (36*(1 - 3*y - 3*y^2 + y^3)*H[1, -1, -1, 0, y])/((-1 + y)*y) + 
       (24*(1 + y)*(1 - 4*y + y^2)*H[1, -1, 0, 0, y])/((-1 + y)*y) + 
       (12*(1 - 3*y - 3*y^2 + y^3)*H[1, -1, 1, 0, y])/((-1 + y)*y) + 
       (12*(-3 + 6*y + y^2 - 10*y^3 + y^4)*H[1, 0, -1, 0, y])/
        ((-1 + y)^2*y) - (2*(-8 + 14*y + 3*y^2 - 26*y^3 + 2*y^4)*
         H[1, 0, 0, 0, y])/((-1 + y)^2*y) - 
       (4*(-3 + 6*y + y^2 - 10*y^3 + y^4)*H[1, 0, 1, 0, y])/((-1 + y)^2*y) + 
       (12*(1 - 3*y - 3*y^2 + y^3)*H[1, 1, -1, 0, y])/((-1 + y)*y) + 
       (4*(1 - 10*y + y^2 + 6*y^3 - 3*y^4)*H[1, 1, 0, 0, y])/((-1 + y)^2*y) - 
       (4*(1 - 3*y - 3*y^2 + y^3)*H[1, 1, 1, 0, y])/((-1 + y)*y) + 
       (432*(1 - y + y^2)*H[0, -1, -1, -1, 0, y])/(-1 + y)^2 - 
       (288*(1 - y + y^2)*H[0, -1, -1, 0, 0, y])/(-1 + y)^2 - 
       (144*(1 - y + y^2)*H[0, -1, -1, 1, 0, y])/(-1 + y)^2 - 
       (288*(1 - y + y^2)*H[0, -1, 0, -1, 0, y])/(-1 + y)^2 + 
       (120*(1 - y + y^2)*H[0, -1, 0, 0, 0, y])/(-1 + y)^2 + 
       (96*(1 - y + y^2)*H[0, -1, 0, 1, 0, y])/(-1 + y)^2 - 
       (144*(1 - y + y^2)*H[0, -1, 1, -1, 0, y])/(-1 + y)^2 + 
       (96*(1 - y + y^2)*H[0, -1, 1, 0, 0, y])/(-1 + y)^2 + 
       (48*(1 - y + y^2)*H[0, -1, 1, 1, 0, y])/(-1 + y)^2 - 
       (216*(1 - y + y^2)*H[0, 0, -1, -1, 0, y])/(-1 + y)^2 + 
       (144*(1 - y + y^2)*H[0, 0, -1, 0, 0, y])/(-1 + y)^2 + 
       (72*(1 - y + y^2)*H[0, 0, -1, 1, 0, y])/(-1 + y)^2 + 
       (84*(1 - y + y^2)*H[0, 0, 0, -1, 0, y])/(-1 + y)^2 - 
       (30*(1 - y + y^2)*H[0, 0, 0, 0, 0, y])/(-1 + y)^2 - 
       (28*(1 - y + y^2)*H[0, 0, 0, 1, 0, y])/(-1 + y)^2 + 
       (72*(1 - y + y^2)*H[0, 0, 1, -1, 0, y])/(-1 + y)^2 - 
       (68*(1 - y + y^2)*H[0, 0, 1, 0, 0, y])/(-1 + y)^2 - 
       (24*(1 - y + y^2)*H[0, 0, 1, 1, 0, y])/(-1 + y)^2 - 
       (144*(1 - y + y^2)*H[0, 1, -1, -1, 0, y])/(-1 + y)^2 + 
       (96*(1 - y + y^2)*H[0, 1, -1, 0, 0, y])/(-1 + y)^2 + 
       (48*(1 - y + y^2)*H[0, 1, -1, 1, 0, y])/(-1 + y)^2 + 
       (120*(1 - y + y^2)*H[0, 1, 0, -1, 0, y])/(-1 + y)^2 - 
       (52*(1 - y + y^2)*H[0, 1, 0, 0, 0, y])/(-1 + y)^2 - 
       (40*(1 - y + y^2)*H[0, 1, 0, 1, 0, y])/(-1 + y)^2 + 
       (48*(1 - y + y^2)*H[0, 1, 1, -1, 0, y])/(-1 + y)^2 - 
       (24*(1 - y + y^2)*H[0, 1, 1, 0, 0, y])/(-1 + y)^2 - 
       (16*(1 - y + y^2)*H[0, 1, 1, 1, 0, y])/(-1 + y)^2 + 
       (144*(1 - y + y^2)*H[1, 0, -1, -1, 0, y])/(-1 + y)^2 - 
       (96*(1 - y + y^2)*H[1, 0, -1, 0, 0, y])/(-1 + y)^2 - 
       (48*(1 - y + y^2)*H[1, 0, -1, 1, 0, y])/(-1 + y)^2 - 
       (72*(1 - y + y^2)*H[1, 0, 0, -1, 0, y])/(-1 + y)^2 + 
       (28*(1 - y + y^2)*H[1, 0, 0, 0, 0, y])/(-1 + y)^2 + 
       (24*(1 - y + y^2)*H[1, 0, 0, 1, 0, y])/(-1 + y)^2 - 
       (48*(1 - y + y^2)*H[1, 0, 1, -1, 0, y])/(-1 + y)^2 + 
       (40*(1 - y + y^2)*H[1, 0, 1, 0, 0, y])/(-1 + y)^2 + 
       (16*(1 - y + y^2)*H[1, 0, 1, 1, 0, y])/(-1 + y)^2 + 
       (48*(1 - y + y^2)*H[1, 1, 0, -1, 0, y])/(-1 + y)^2 - 
       (24*(1 - y + y^2)*H[1, 1, 0, 0, 0, y])/(-1 + y)^2 - 
       (16*(1 - y + y^2)*H[1, 1, 0, 1, 0, y])/(-1 + y)^2 + 
       (16*(1 - y + y^2)*H[1, 1, 1, 0, 0, y])/(-1 + y)^2) + 
     ep^4*((-1260*z2*(2595 + y^3*(31644 - 1920*z3) - 256*z3 - 
           6*y^2*(2763 + 128*z3) + 3*y^4*(-2595 + 416*z3) + 
           y*(-9876 + 4096*z3)) + 3780*y*(-639 + 4229*y - 6775*y^2 + 
           1534*y^3)*z4 + 21*(y^2*(15081390 + 2116800*z3 + 285440*z3^2 - 
             400140*z4 - 110592*z5) - 3*(-587895 + 147200*z3 + 44460*z4 + 
             26112*z5) + 3*y^4*(587895 + 460000*z3 + 44460*z4 + 106368*z5) - 
           4*y^3*(2326095 + 1322400*z3 + 71680*z3^2 + 33345*z4 + 139392*z5) + 
           4*y*(-2326095 + 499200*z3 - 71680*z3^2 + 233415*z4 + 258048*z5)) + 
         234360*y*(33 - 34*y + 33*y^2)*z6)/(120960*(-1 + y)^2*y) - 
       ((1 - 3*y - 3*y^2 + y^3)*(10350*z2 + 25740*z3 + 5220*z4)*H[-1, y])/
        (120*(-1 + y)*y) + ((60*z2*(-345 + 1725*y^4 + y*(1740 - 512*z3) - 
            4*y^3*(1635 + 128*z3) + y^2*(3090 + 512*z3)) + 
          540*(-19 + 9*y + 217*y^2 - 383*y^3 + 79*y^4)*z4 + 
          15*(17913 - 3328*z3 + y^4*(-17913 + 13312*z3) - 
            12*y^2*(-1312*z3 + 741*z4 + 768*z5) + 4*y*(-17913 + 5632*z3 + 
              2223*z4 + 2304*z5) + y^3*(71652 - 44032*z3 + 8892*z4 + 
              9216*z5)))*H[0, y])/(1440*(-1 + y)^2*y) + 
       ((450*z2*(-23 + 23*y^4 - 16*y^2*z3 + 4*y^3*(-23 + 4*z3) + 
            4*y*(23 + 4*z3)) + 180*(-42 + 90*y + 13*y^2 - 142*y^3 + 16*y^4)*
           z4 + 180*(-221*z3 + 65*y^4*z3 + 4*y*(185*z3 - 42*z5) - 
            6*y^2*(41*z3 - 28*z5) - 4*y^3*(101*z3 + 42*z5)))*H[1, y])/
        (360*(-1 + y)^2*y) + (3*(1 - 3*y - 3*y^2 + y^3)*(78*z2 + 132*z3)*
         H[-1, -1, y])/(2*(-1 + y)*y) - ((1 + y)*(1 - 4*y + y^2)*
         (-2595 + 468*z2 + 640*z3)*H[-1, 0, y])/(8*(-1 + y)*y) - 
       ((1 - 3*y - 3*y^2 + y^3)*(78*z2 + 132*z3)*H[-1, 1, y])/
        (2*(-1 + y)*y) - ((90*(-13 + 76*y + 41*y^2 - 132*y^3 + 39*y^4)*z2 + 
          1980*(-1 + 10*y - y^2 - 6*y^3 + 3*y^4)*z3 + 5220*y*(1 - y + y^2)*
           z4)*H[0, -1, y])/(30*(-1 + y)^2*y) + 
       ((60*(-13 + 100*y + 82*y^2 - 212*y^3 + 65*y^4)*z2 + 
          5*(2595 - 256*z3 - 96*y^3*(-327 + 20*z3) + 9*y^4*(-865 + 128*z3) + 
            16*y*(-633 + 232*z3) - y^2*(13227 + 448*z3)) + 
          6120*y*(1 - y + y^2)*z4)*H[0, 0, y])/(120*(-1 + y)^2*y) + 
       ((90*(-13 + 76*y + 41*y^2 - 132*y^3 + 39*y^4)*z2 + 
          180*(-17 + 152*y - 14*y^2 - 96*y^3 + 45*y^4)*z3 + 
          6390*y*(1 - y + y^2)*z4)*H[0, 1, y])/(90*(-1 + y)^2*y) - 
       ((1 - 3*y - 3*y^2 + y^3)*(78*z2 + 132*z3)*H[1, -1, y])/
        (2*(-1 + y)*y) + ((2595 + 12*(-65 + 212*y - 82*y^2 - 100*y^3 + 
            13*y^4)*z2 - 1024*z3 + 384*y^2*z3 + y^4*(-2595 + 256*z3) + 
          4*y*(-2595 + 448*z3) - 4*y^3*(-2595 + 832*z3) - 
          1080*y*(1 - y + y^2)*z4)*H[1, 0, y])/(24*(-1 + y)^2*y) + 
       ((1170*(-1 + 4*y - 4*y^3 + y^4)*z2 + 180*(-5 + 56*y - 6*y^2 - 32*y^3 + 
            17*y^4)*z3 + 2340*y*(1 - y + y^2)*z4)*H[1, 1, y])/
        (90*(-1 + y)^2*y) - (108*(1 - 3*y - 3*y^2 + y^3)*z2*H[-1, -1, -1, y])/
        ((-1 + y)*y) + (9*(1 + y)*(1 - 4*y + y^2)*(-115 + 12*z2)*
         H[-1, -1, 0, y])/(2*(-1 + y)*y) + (36*(1 - 3*y - 3*y^2 + y^3)*z2*
         H[-1, -1, 1, y])/((-1 + y)*y) + (72*(1 + y)*(1 - 4*y + y^2)*z2*
         H[-1, 0, -1, y])/((-1 + y)*y) - (3*(1 + y)*(1 - 4*y + y^2)*
         (-115 + 6*z2)*H[-1, 0, 0, y])/((-1 + y)*y) - 
       (24*(1 + y)*(1 - 4*y + y^2)*z2*H[-1, 0, 1, y])/((-1 + y)*y) + 
       (36*(1 - 3*y - 3*y^2 + y^3)*z2*H[-1, 1, -1, y])/((-1 + y)*y) - 
       (3*(1 + y)*(1 - 4*y + y^2)*(-115 + 12*z2)*H[-1, 1, 0, y])/
        (2*(-1 + y)*y) - (12*(1 - 3*y - 3*y^2 + y^3)*z2*H[-1, 1, 1, y])/
        ((-1 + y)*y) + (6*(6*(-1 + 10*y - y^2 - 6*y^3 + 3*y^4)*z2 + 
          132*y*(1 - y + y^2)*z3)*H[0, -1, -1, y])/((-1 + y)^2*y) + 
       ((36*(1 - 10*y + y^2 + 6*y^3 - 3*y^4)*z2 + 
          5*(-69 + 207*y^4 - 8*y*(-39 + 16*z3) - 8*y^3*(99 + 16*z3) + 
            y^2*(309 + 128*z3)))*H[0, -1, 0, y])/(2*(-1 + y)^2*y) + 
       (2*(6*(1 - 10*y + y^2 + 6*y^3 - 3*y^4)*z2 - 132*y*(1 - y + y^2)*z3)*
         H[0, -1, 1, y])/((-1 + y)^2*y) + 
       ((6*(2 - 26*y + 3*y^2 + 14*y^3 - 8*y^4)*z2 - 396*y*(1 - y + y^2)*z3)*
         H[0, 0, -1, y])/((-1 + y)^2*y) + 
       ((24*(-1 + 16*y - 2*y^2 - 8*y^3 + 5*y^4)*z2 - 
          15*(-46 + 184*y^4 + y*(220 - 64*z3) - 4*y^3*(175 + 16*z3) + 
            y^2*(309 + 64*z3)))*H[0, 0, 0, y])/(12*(-1 + y)^2*y) + 
       ((6*(-2 + 26*y - 3*y^2 - 14*y^3 + 8*y^4)*z2 + 576*y*(1 - y + y^2)*z3)*
         H[0, 0, 1, y])/(3*(-1 + y)^2*y) + 
       (2*(6*(1 - 10*y + y^2 + 6*y^3 - 3*y^4)*z2 - 132*y*(1 - y + y^2)*z3)*
         H[0, 1, -1, y])/((-1 + y)^2*y) + 
       ((345 - 1035*y^4 + 12*(-5 + 44*y - 4*y^2 - 28*y^3 + 13*y^4)*z2 + 
          104*y*(-15 + 8*z3) + 8*y^3*(495 + 104*z3) - y^2*(1545 + 832*z3))*
         H[0, 1, 0, y])/(6*(-1 + y)^2*y) + 
       (2*(6*(-1 + 10*y - y^2 - 6*y^3 + 3*y^4)*z2 + 96*y*(1 - y + y^2)*z3)*
         H[0, 1, 1, y])/(3*(-1 + y)^2*y) + (36*(1 - 3*y - 3*y^2 + y^3)*z2*
         H[1, -1, -1, y])/((-1 + y)*y) - (3*(1 + y)*(1 - 4*y + y^2)*
         (-115 + 12*z2)*H[1, -1, 0, y])/(2*(-1 + y)*y) - 
       (12*(1 - 3*y - 3*y^2 + y^3)*z2*H[1, -1, 1, y])/((-1 + y)*y) - 
       (2*(6*(-3 + 6*y + y^2 - 10*y^3 + y^4)*z2 - 132*y*(1 - y + y^2)*z3)*
         H[1, 0, -1, y])/((-1 + y)^2*y) + 
       ((1035 - 345*y^4 + 12*(-5 + 8*y + 2*y^2 - 16*y^3 + y^4)*z2 - 
          8*y^3*(-195 + 56*z3) - 8*y*(495 + 56*z3) + y^2*(1545 + 448*z3))*
         H[1, 0, 0, y])/(6*(-1 + y)^2*y) + 
       (2*(6*(-3 + 6*y + y^2 - 10*y^3 + y^4)*z2 - 168*y*(1 - y + y^2)*z3)*
         H[1, 0, 1, y])/(3*(-1 + y)^2*y) - (12*(1 - 3*y - 3*y^2 + y^3)*z2*
         H[1, 1, -1, y])/((-1 + y)*y) + 
       ((345 - 345*y^4 + 12*(-1 + 16*y - 2*y^2 - 8*y^3 + 5*y^4)*z2 - 
          384*y^2*z3 + 12*y*(-115 + 32*z3) + 12*y^3*(115 + 32*z3))*
         H[1, 1, 0, y])/(6*(-1 + y)^2*y) + 
       (2*(6*(-1 + 4*y - 4*y^3 + y^4)*z2 - 72*y*(1 - y + y^2)*z3)*
         H[1, 1, 1, y])/(3*(-1 + y)^2*y) + (702*(1 - 3*y - 3*y^2 + y^3)*
         H[-1, -1, -1, 0, y])/((-1 + y)*y) - 
       (468*(1 + y)*(1 - 4*y + y^2)*H[-1, -1, 0, 0, y])/((-1 + y)*y) - 
       (234*(1 - 3*y - 3*y^2 + y^3)*H[-1, -1, 1, 0, y])/((-1 + y)*y) - 
       (468*(1 + y)*(1 - 4*y + y^2)*H[-1, 0, -1, 0, y])/((-1 + y)*y) + 
       (195*(1 + y)*(1 - 4*y + y^2)*H[-1, 0, 0, 0, y])/((-1 + y)*y) + 
       (156*(1 + y)*(1 - 4*y + y^2)*H[-1, 0, 1, 0, y])/((-1 + y)*y) - 
       (234*(1 - 3*y - 3*y^2 + y^3)*H[-1, 1, -1, 0, y])/((-1 + y)*y) + 
       (156*(1 + y)*(1 - 4*y + y^2)*H[-1, 1, 0, 0, y])/((-1 + y)*y) + 
       (78*(1 - 3*y - 3*y^2 + y^3)*H[-1, 1, 1, 0, y])/((-1 + y)*y) - 
       (432*(1 - y + y^2)*z2*H[0, -1, -1, -1, y])/(-1 + y)^2 + 
       (18*(13 - 39*y^4 + 2*y*(-38 + 6*z2) + 2*y^3*(66 + 6*z2) - 
          y^2*(41 + 12*z2))*H[0, -1, -1, 0, y])/((-1 + y)^2*y) + 
       (144*(1 - y + y^2)*z2*H[0, -1, -1, 1, y])/(-1 + y)^2 + 
       (288*(1 - y + y^2)*z2*H[0, -1, 0, -1, y])/(-1 + y)^2 - 
       (12*(13 - 39*y^4 + y*(-76 + 6*z2) - y^2*(41 + 6*z2) + 
          y^3*(132 + 6*z2))*H[0, -1, 0, 0, y])/((-1 + y)^2*y) - 
       (96*(1 - y + y^2)*z2*H[0, -1, 0, 1, y])/(-1 + y)^2 + 
       (144*(1 - y + y^2)*z2*H[0, -1, 1, -1, y])/(-1 + y)^2 + 
       (6*(-13 + 39*y^4 - 2*y*(-38 + 6*z2) - 2*y^3*(66 + 6*z2) + 
          y^2*(41 + 12*z2))*H[0, -1, 1, 0, y])/((-1 + y)^2*y) - 
       (48*(1 - y + y^2)*z2*H[0, -1, 1, 1, y])/(-1 + y)^2 + 
       (216*(1 - y + y^2)*z2*H[0, 0, -1, -1, y])/(-1 + y)^2 + 
       (3*(-26 + 104*y^4 + y*(176 - 36*z2) + 3*y^2*(41 + 12*z2) - 
          2*y^3*(172 + 18*z2))*H[0, 0, -1, 0, y])/((-1 + y)^2*y) - 
       (72*(1 - y + y^2)*z2*H[0, 0, -1, 1, y])/(-1 + y)^2 - 
       (84*(1 - y + y^2)*z2*H[0, 0, 0, -1, y])/(-1 + y)^2 + 
       ((156 - 702*y^4 + 16*y^3*(144 + 6*z2) + 8*y*(-141 + 12*z2) - 
          y^2*(861 + 96*z2))*H[0, 0, 0, 0, y])/(6*(-1 + y)^2*y) + 
       (28*(1 - y + y^2)*z2*H[0, 0, 0, 1, y])/(-1 + y)^2 - 
       (72*(1 - y + y^2)*z2*H[0, 0, 1, -1, y])/(-1 + y)^2 + 
       ((78 - 312*y^4 + 4*y*(-132 + 42*z2) + 4*y^3*(258 + 42*z2) - 
          y^2*(369 + 168*z2))*H[0, 0, 1, 0, y])/(3*(-1 + y)^2*y) + 
       (24*(1 - y + y^2)*z2*H[0, 0, 1, 1, y])/(-1 + y)^2 + 
       (144*(1 - y + y^2)*z2*H[0, 1, -1, -1, y])/(-1 + y)^2 + 
       (6*(-13 + 39*y^4 - 2*y*(-38 + 6*z2) - 2*y^3*(66 + 6*z2) + 
          y^2*(41 + 12*z2))*H[0, 1, -1, 0, y])/((-1 + y)^2*y) - 
       (48*(1 - y + y^2)*z2*H[0, 1, -1, 1, y])/(-1 + y)^2 - 
       (120*(1 - y + y^2)*z2*H[0, 1, 0, -1, y])/(-1 + y)^2 + 
       ((234 - 624*y^4 + 16*y*(-81 + 6*z2) + 8*y^3*(267 + 12*z2) - 
          y^2*(615 + 96*z2))*H[0, 1, 0, 0, y])/(3*(-1 + y)^2*y) + 
       (40*(1 - y + y^2)*z2*H[0, 1, 0, 1, y])/(-1 + y)^2 - 
       (48*(1 - y + y^2)*z2*H[0, 1, 1, -1, y])/(-1 + y)^2 + 
       ((78 - 234*y^4 + 8*y*(-57 + 6*z2) + 8*y^3*(99 + 6*z2) - 
          2*y^2*(123 + 24*z2))*H[0, 1, 1, 0, y])/(3*(-1 + y)^2*y) + 
       (16*(1 - y + y^2)*z2*H[0, 1, 1, 1, y])/(-1 + y)^2 - 
       (234*(1 - 3*y - 3*y^2 + y^3)*H[1, -1, -1, 0, y])/((-1 + y)*y) + 
       (156*(1 + y)*(1 - 4*y + y^2)*H[1, -1, 0, 0, y])/((-1 + y)*y) + 
       (78*(1 - 3*y - 3*y^2 + y^3)*H[1, -1, 1, 0, y])/((-1 + y)*y) - 
       (144*(1 - y + y^2)*z2*H[1, 0, -1, -1, y])/(-1 + y)^2 + 
       (6*(-39 + 13*y^4 + 2*y^3*(-38 + 6*z2) + 2*y*(66 + 6*z2) - 
          y^2*(41 + 12*z2))*H[1, 0, -1, 0, y])/((-1 + y)^2*y) + 
       (48*(1 - y + y^2)*z2*H[1, 0, -1, 1, y])/(-1 + y)^2 + 
       (72*(1 - y + y^2)*z2*H[1, 0, 0, -1, y])/(-1 + y)^2 + 
       ((312 - 78*y^4 - 8*y^3*(-66 + 6*z2) - 8*y*(129 + 6*z2) + 
          y^2*(369 + 48*z2))*H[1, 0, 0, 0, y])/(3*(-1 + y)^2*y) - 
       (24*(1 - y + y^2)*z2*H[1, 0, 0, 1, y])/(-1 + y)^2 + 
       (48*(1 - y + y^2)*z2*H[1, 0, 1, -1, y])/(-1 + y)^2 - 
       (2*(-117 + 39*y^4 + 4*y^3*(-57 + 12*z2) + 4*y*(99 + 12*z2) - 
          y^2*(123 + 48*z2))*H[1, 0, 1, 0, y])/(3*(-1 + y)^2*y) - 
       (16*(1 - y + y^2)*z2*H[1, 0, 1, 1, y])/(-1 + y)^2 + 
       (78*(1 - 3*y - 3*y^2 + y^3)*H[1, 1, -1, 0, y])/((-1 + y)*y) - 
       (48*(1 - y + y^2)*z2*H[1, 1, 0, -1, y])/(-1 + y)^2 + 
       ((78 - 234*y^4 + 8*y*(-57 + 6*z2) + 8*y^3*(99 + 6*z2) - 
          2*y^2*(123 + 24*z2))*H[1, 1, 0, 0, y])/(3*(-1 + y)^2*y) + 
       (16*(1 - y + y^2)*z2*H[1, 1, 0, 1, y])/(-1 + y)^2 + 
       ((78 - 78*y^4 + 48*y^2*z2 - 8*y^3*(-39 + 6*z2) - 8*y*(39 + 6*z2))*
         H[1, 1, 1, 0, y])/(3*(-1 + y)^2*y) - 
       (648*(1 - 3*y - 3*y^2 + y^3)*H[-1, -1, -1, -1, 0, y])/((-1 + y)*y) + 
       (432*(1 + y)*(1 - 4*y + y^2)*H[-1, -1, -1, 0, 0, y])/((-1 + y)*y) + 
       (216*(1 - 3*y - 3*y^2 + y^3)*H[-1, -1, -1, 1, 0, y])/((-1 + y)*y) + 
       (432*(1 + y)*(1 - 4*y + y^2)*H[-1, -1, 0, -1, 0, y])/((-1 + y)*y) - 
       (180*(1 + y)*(1 - 4*y + y^2)*H[-1, -1, 0, 0, 0, y])/((-1 + y)*y) - 
       (144*(1 + y)*(1 - 4*y + y^2)*H[-1, -1, 0, 1, 0, y])/((-1 + y)*y) + 
       (216*(1 - 3*y - 3*y^2 + y^3)*H[-1, -1, 1, -1, 0, y])/((-1 + y)*y) - 
       (144*(1 + y)*(1 - 4*y + y^2)*H[-1, -1, 1, 0, 0, y])/((-1 + y)*y) - 
       (72*(1 - 3*y - 3*y^2 + y^3)*H[-1, -1, 1, 1, 0, y])/((-1 + y)*y) + 
       (432*(1 + y)*(1 - 4*y + y^2)*H[-1, 0, -1, -1, 0, y])/((-1 + y)*y) - 
       (288*(1 + y)*(1 - 4*y + y^2)*H[-1, 0, -1, 0, 0, y])/((-1 + y)*y) - 
       (144*(1 + y)*(1 - 4*y + y^2)*H[-1, 0, -1, 1, 0, y])/((-1 + y)*y) - 
       (180*(1 + y)*(1 - 4*y + y^2)*H[-1, 0, 0, -1, 0, y])/((-1 + y)*y) + 
       (66*(1 + y)*(1 - 4*y + y^2)*H[-1, 0, 0, 0, 0, y])/((-1 + y)*y) + 
       (60*(1 + y)*(1 - 4*y + y^2)*H[-1, 0, 0, 1, 0, y])/((-1 + y)*y) - 
       (144*(1 + y)*(1 - 4*y + y^2)*H[-1, 0, 1, -1, 0, y])/((-1 + y)*y) + 
       (132*(1 + y)*(1 - 4*y + y^2)*H[-1, 0, 1, 0, 0, y])/((-1 + y)*y) + 
       (48*(1 + y)*(1 - 4*y + y^2)*H[-1, 0, 1, 1, 0, y])/((-1 + y)*y) + 
       (216*(1 - 3*y - 3*y^2 + y^3)*H[-1, 1, -1, -1, 0, y])/((-1 + y)*y) - 
       (144*(1 + y)*(1 - 4*y + y^2)*H[-1, 1, -1, 0, 0, y])/((-1 + y)*y) - 
       (72*(1 - 3*y - 3*y^2 + y^3)*H[-1, 1, -1, 1, 0, y])/((-1 + y)*y) - 
       (144*(1 + y)*(1 - 4*y + y^2)*H[-1, 1, 0, -1, 0, y])/((-1 + y)*y) + 
       (60*(1 + y)*(1 - 4*y + y^2)*H[-1, 1, 0, 0, 0, y])/((-1 + y)*y) + 
       (48*(1 + y)*(1 - 4*y + y^2)*H[-1, 1, 0, 1, 0, y])/((-1 + y)*y) - 
       (72*(1 - 3*y - 3*y^2 + y^3)*H[-1, 1, 1, -1, 0, y])/((-1 + y)*y) + 
       (48*(1 + y)*(1 - 4*y + y^2)*H[-1, 1, 1, 0, 0, y])/((-1 + y)*y) + 
       (24*(1 - 3*y - 3*y^2 + y^3)*H[-1, 1, 1, 1, 0, y])/((-1 + y)*y) + 
       (216*(-1 + 10*y - y^2 - 6*y^3 + 3*y^4)*H[0, -1, -1, -1, 0, y])/
        ((-1 + y)^2*y) - (144*(-1 + 10*y - y^2 - 6*y^3 + 3*y^4)*
         H[0, -1, -1, 0, 0, y])/((-1 + y)^2*y) - 
       (72*(-1 + 10*y - y^2 - 6*y^3 + 3*y^4)*H[0, -1, -1, 1, 0, y])/
        ((-1 + y)^2*y) - (144*(-1 + 10*y - y^2 - 6*y^3 + 3*y^4)*
         H[0, -1, 0, -1, 0, y])/((-1 + y)^2*y) + 
       (60*(-1 + 10*y - y^2 - 6*y^3 + 3*y^4)*H[0, -1, 0, 0, 0, y])/
        ((-1 + y)^2*y) + (48*(-1 + 10*y - y^2 - 6*y^3 + 3*y^4)*
         H[0, -1, 0, 1, 0, y])/((-1 + y)^2*y) - 
       (72*(-1 + 10*y - y^2 - 6*y^3 + 3*y^4)*H[0, -1, 1, -1, 0, y])/
        ((-1 + y)^2*y) + (48*(-1 + 10*y - y^2 - 6*y^3 + 3*y^4)*
         H[0, -1, 1, 0, 0, y])/((-1 + y)^2*y) + 
       (24*(-1 + 10*y - y^2 - 6*y^3 + 3*y^4)*H[0, -1, 1, 1, 0, y])/
        ((-1 + y)^2*y) - (36*(-2 + 26*y - 3*y^2 - 14*y^3 + 8*y^4)*
         H[0, 0, -1, -1, 0, y])/((-1 + y)^2*y) + 
       (24*(-2 + 26*y - 3*y^2 - 14*y^3 + 8*y^4)*H[0, 0, -1, 0, 0, y])/
        ((-1 + y)^2*y) + (12*(-2 + 26*y - 3*y^2 - 14*y^3 + 8*y^4)*
         H[0, 0, -1, 1, 0, y])/((-1 + y)^2*y) + 
       (6*(-4 + 58*y - 7*y^2 - 30*y^3 + 18*y^4)*H[0, 0, 0, -1, 0, y])/
        ((-1 + y)^2*y) + ((8 - 122*y + 15*y^2 + 62*y^3 - 38*y^4)*
         H[0, 0, 0, 0, 0, y])/((-1 + y)^2*y) + 
       ((8 - 116*y + 14*y^2 + 60*y^3 - 36*y^4)*H[0, 0, 0, 1, 0, y])/
        ((-1 + y)^2*y) + (12*(-2 + 26*y - 3*y^2 - 14*y^3 + 8*y^4)*
         H[0, 0, 1, -1, 0, y])/((-1 + y)^2*y) + 
       ((24 - 300*y + 34*y^2 + 164*y^3 - 92*y^4)*H[0, 0, 1, 0, 0, y])/
        ((-1 + y)^2*y) + (4*(2 - 26*y + 3*y^2 + 14*y^3 - 8*y^4)*
         H[0, 0, 1, 1, 0, y])/((-1 + y)^2*y) - 
       (72*(-1 + 10*y - y^2 - 6*y^3 + 3*y^4)*H[0, 1, -1, -1, 0, y])/
        ((-1 + y)^2*y) + (48*(-1 + 10*y - y^2 - 6*y^3 + 3*y^4)*
         H[0, 1, -1, 0, 0, y])/((-1 + y)^2*y) + 
       (24*(-1 + 10*y - y^2 - 6*y^3 + 3*y^4)*H[0, 1, -1, 1, 0, y])/
        ((-1 + y)^2*y) + (12*(-6 + 54*y - 5*y^2 - 34*y^3 + 16*y^4)*
         H[0, 1, 0, -1, 0, y])/((-1 + y)^2*y) + 
       ((32 - 284*y + 26*y^2 + 180*y^3 - 84*y^4)*H[0, 1, 0, 0, 0, y])/
        ((-1 + y)^2*y) - (4*(-6 + 54*y - 5*y^2 - 34*y^3 + 16*y^4)*
         H[0, 1, 0, 1, 0, y])/((-1 + y)^2*y) + 
       (24*(-1 + 10*y - y^2 - 6*y^3 + 3*y^4)*H[0, 1, 1, -1, 0, y])/
        ((-1 + y)^2*y) + (4*(2 - 26*y + 3*y^2 + 14*y^3 - 8*y^4)*
         H[0, 1, 1, 0, 0, y])/((-1 + y)^2*y) + 
       (8*(1 - 10*y + y^2 + 6*y^3 - 3*y^4)*H[0, 1, 1, 1, 0, y])/
        ((-1 + y)^2*y) + (216*(1 - 3*y - 3*y^2 + y^3)*H[1, -1, -1, -1, 0, y])/
        ((-1 + y)*y) - (144*(1 + y)*(1 - 4*y + y^2)*H[1, -1, -1, 0, 0, y])/
        ((-1 + y)*y) - (72*(1 - 3*y - 3*y^2 + y^3)*H[1, -1, -1, 1, 0, y])/
        ((-1 + y)*y) - (144*(1 + y)*(1 - 4*y + y^2)*H[1, -1, 0, -1, 0, y])/
        ((-1 + y)*y) + (60*(1 + y)*(1 - 4*y + y^2)*H[1, -1, 0, 0, 0, y])/
        ((-1 + y)*y) + (48*(1 + y)*(1 - 4*y + y^2)*H[1, -1, 0, 1, 0, y])/
        ((-1 + y)*y) - (72*(1 - 3*y - 3*y^2 + y^3)*H[1, -1, 1, -1, 0, y])/
        ((-1 + y)*y) + (48*(1 + y)*(1 - 4*y + y^2)*H[1, -1, 1, 0, 0, y])/
        ((-1 + y)*y) + (24*(1 - 3*y - 3*y^2 + y^3)*H[1, -1, 1, 1, 0, y])/
        ((-1 + y)*y) - (72*(-3 + 6*y + y^2 - 10*y^3 + y^4)*
         H[1, 0, -1, -1, 0, y])/((-1 + y)^2*y) + 
       (48*(-3 + 6*y + y^2 - 10*y^3 + y^4)*H[1, 0, -1, 0, 0, y])/
        ((-1 + y)^2*y) + (24*(-3 + 6*y + y^2 - 10*y^3 + y^4)*
         H[1, 0, -1, 1, 0, y])/((-1 + y)^2*y) + 
       (12*(-8 + 14*y + 3*y^2 - 26*y^3 + 2*y^4)*H[1, 0, 0, -1, 0, y])/
        ((-1 + y)^2*y) - (2*(-18 + 30*y + 7*y^2 - 58*y^3 + 4*y^4)*
         H[1, 0, 0, 0, 0, y])/((-1 + y)^2*y) - 
       (4*(-8 + 14*y + 3*y^2 - 26*y^3 + 2*y^4)*H[1, 0, 0, 1, 0, y])/
        ((-1 + y)^2*y) + (24*(-3 + 6*y + y^2 - 10*y^3 + y^4)*
         H[1, 0, 1, -1, 0, y])/((-1 + y)^2*y) - 
       (4*(-16 + 34*y + 5*y^2 - 54*y^3 + 6*y^4)*H[1, 0, 1, 0, 0, y])/
        ((-1 + y)^2*y) - (8*(-3 + 6*y + y^2 - 10*y^3 + y^4)*
         H[1, 0, 1, 1, 0, y])/((-1 + y)^2*y) - 
       (72*(1 - 3*y - 3*y^2 + y^3)*H[1, 1, -1, -1, 0, y])/((-1 + y)*y) + 
       (48*(1 + y)*(1 - 4*y + y^2)*H[1, 1, -1, 0, 0, y])/((-1 + y)*y) + 
       (24*(1 - 3*y - 3*y^2 + y^3)*H[1, 1, -1, 1, 0, y])/((-1 + y)*y) + 
       (24*(-1 + 10*y - y^2 - 6*y^3 + 3*y^4)*H[1, 1, 0, -1, 0, y])/
        ((-1 + y)^2*y) + (4*(2 - 26*y + 3*y^2 + 14*y^3 - 8*y^4)*
         H[1, 1, 0, 0, 0, y])/((-1 + y)^2*y) + 
       (8*(1 - 10*y + y^2 + 6*y^3 - 3*y^4)*H[1, 1, 0, 1, 0, y])/
        ((-1 + y)^2*y) + (24*(1 - 3*y - 3*y^2 + y^3)*H[1, 1, 1, -1, 0, y])/
        ((-1 + y)*y) - (8*(-3 + 6*y + y^2 - 10*y^3 + y^4)*
         H[1, 1, 1, 0, 0, y])/((-1 + y)^2*y) - 
       (8*(1 - 3*y - 3*y^2 + y^3)*H[1, 1, 1, 1, 0, y])/((-1 + y)*y) - 
       (2592*(1 - y + y^2)*H[0, -1, -1, -1, -1, 0, y])/(-1 + y)^2 + 
       (1728*(1 - y + y^2)*H[0, -1, -1, -1, 0, 0, y])/(-1 + y)^2 + 
       (864*(1 - y + y^2)*H[0, -1, -1, -1, 1, 0, y])/(-1 + y)^2 + 
       (1728*(1 - y + y^2)*H[0, -1, -1, 0, -1, 0, y])/(-1 + y)^2 - 
       (720*(1 - y + y^2)*H[0, -1, -1, 0, 0, 0, y])/(-1 + y)^2 - 
       (576*(1 - y + y^2)*H[0, -1, -1, 0, 1, 0, y])/(-1 + y)^2 + 
       (864*(1 - y + y^2)*H[0, -1, -1, 1, -1, 0, y])/(-1 + y)^2 - 
       (576*(1 - y + y^2)*H[0, -1, -1, 1, 0, 0, y])/(-1 + y)^2 - 
       (288*(1 - y + y^2)*H[0, -1, -1, 1, 1, 0, y])/(-1 + y)^2 + 
       (1728*(1 - y + y^2)*H[0, -1, 0, -1, -1, 0, y])/(-1 + y)^2 - 
       (1152*(1 - y + y^2)*H[0, -1, 0, -1, 0, 0, y])/(-1 + y)^2 - 
       (576*(1 - y + y^2)*H[0, -1, 0, -1, 1, 0, y])/(-1 + y)^2 - 
       (720*(1 - y + y^2)*H[0, -1, 0, 0, -1, 0, y])/(-1 + y)^2 + 
       (264*(1 - y + y^2)*H[0, -1, 0, 0, 0, 0, y])/(-1 + y)^2 + 
       (240*(1 - y + y^2)*H[0, -1, 0, 0, 1, 0, y])/(-1 + y)^2 - 
       (576*(1 - y + y^2)*H[0, -1, 0, 1, -1, 0, y])/(-1 + y)^2 + 
       (528*(1 - y + y^2)*H[0, -1, 0, 1, 0, 0, y])/(-1 + y)^2 + 
       (192*(1 - y + y^2)*H[0, -1, 0, 1, 1, 0, y])/(-1 + y)^2 + 
       (864*(1 - y + y^2)*H[0, -1, 1, -1, -1, 0, y])/(-1 + y)^2 - 
       (576*(1 - y + y^2)*H[0, -1, 1, -1, 0, 0, y])/(-1 + y)^2 - 
       (288*(1 - y + y^2)*H[0, -1, 1, -1, 1, 0, y])/(-1 + y)^2 - 
       (576*(1 - y + y^2)*H[0, -1, 1, 0, -1, 0, y])/(-1 + y)^2 + 
       (240*(1 - y + y^2)*H[0, -1, 1, 0, 0, 0, y])/(-1 + y)^2 + 
       (192*(1 - y + y^2)*H[0, -1, 1, 0, 1, 0, y])/(-1 + y)^2 - 
       (288*(1 - y + y^2)*H[0, -1, 1, 1, -1, 0, y])/(-1 + y)^2 + 
       (192*(1 - y + y^2)*H[0, -1, 1, 1, 0, 0, y])/(-1 + y)^2 + 
       (96*(1 - y + y^2)*H[0, -1, 1, 1, 1, 0, y])/(-1 + y)^2 + 
       (1296*(1 - y + y^2)*H[0, 0, -1, -1, -1, 0, y])/(-1 + y)^2 - 
       (864*(1 - y + y^2)*H[0, 0, -1, -1, 0, 0, y])/(-1 + y)^2 - 
       (432*(1 - y + y^2)*H[0, 0, -1, -1, 1, 0, y])/(-1 + y)^2 - 
       (864*(1 - y + y^2)*H[0, 0, -1, 0, -1, 0, y])/(-1 + y)^2 + 
       (360*(1 - y + y^2)*H[0, 0, -1, 0, 0, 0, y])/(-1 + y)^2 + 
       (288*(1 - y + y^2)*H[0, 0, -1, 0, 1, 0, y])/(-1 + y)^2 - 
       (432*(1 - y + y^2)*H[0, 0, -1, 1, -1, 0, y])/(-1 + y)^2 + 
       (288*(1 - y + y^2)*H[0, 0, -1, 1, 0, 0, y])/(-1 + y)^2 + 
       (144*(1 - y + y^2)*H[0, 0, -1, 1, 1, 0, y])/(-1 + y)^2 - 
       (504*(1 - y + y^2)*H[0, 0, 0, -1, -1, 0, y])/(-1 + y)^2 + 
       (336*(1 - y + y^2)*H[0, 0, 0, -1, 0, 0, y])/(-1 + y)^2 + 
       (168*(1 - y + y^2)*H[0, 0, 0, -1, 1, 0, y])/(-1 + y)^2 + 
       (180*(1 - y + y^2)*H[0, 0, 0, 0, -1, 0, y])/(-1 + y)^2 - 
       (62*(1 - y + y^2)*H[0, 0, 0, 0, 0, 0, y])/(-1 + y)^2 - 
       (60*(1 - y + y^2)*H[0, 0, 0, 0, 1, 0, y])/(-1 + y)^2 + 
       (168*(1 - y + y^2)*H[0, 0, 0, 1, -1, 0, y])/(-1 + y)^2 - 
       (164*(1 - y + y^2)*H[0, 0, 0, 1, 0, 0, y])/(-1 + y)^2 - 
       (56*(1 - y + y^2)*H[0, 0, 0, 1, 1, 0, y])/(-1 + y)^2 - 
       (432*(1 - y + y^2)*H[0, 0, 1, -1, -1, 0, y])/(-1 + y)^2 + 
       (288*(1 - y + y^2)*H[0, 0, 1, -1, 0, 0, y])/(-1 + y)^2 + 
       (144*(1 - y + y^2)*H[0, 0, 1, -1, 1, 0, y])/(-1 + y)^2 + 
       (408*(1 - y + y^2)*H[0, 0, 1, 0, -1, 0, y])/(-1 + y)^2 - 
       (180*(1 - y + y^2)*H[0, 0, 1, 0, 0, 0, y])/(-1 + y)^2 - 
       (136*(1 - y + y^2)*H[0, 0, 1, 0, 1, 0, y])/(-1 + y)^2 + 
       (144*(1 - y + y^2)*H[0, 0, 1, 1, -1, 0, y])/(-1 + y)^2 - 
       (56*(1 - y + y^2)*H[0, 0, 1, 1, 0, 0, y])/(-1 + y)^2 - 
       (48*(1 - y + y^2)*H[0, 0, 1, 1, 1, 0, y])/(-1 + y)^2 + 
       (864*(1 - y + y^2)*H[0, 1, -1, -1, -1, 0, y])/(-1 + y)^2 - 
       (576*(1 - y + y^2)*H[0, 1, -1, -1, 0, 0, y])/(-1 + y)^2 - 
       (288*(1 - y + y^2)*H[0, 1, -1, -1, 1, 0, y])/(-1 + y)^2 - 
       (576*(1 - y + y^2)*H[0, 1, -1, 0, -1, 0, y])/(-1 + y)^2 + 
       (240*(1 - y + y^2)*H[0, 1, -1, 0, 0, 0, y])/(-1 + y)^2 + 
       (192*(1 - y + y^2)*H[0, 1, -1, 0, 1, 0, y])/(-1 + y)^2 - 
       (288*(1 - y + y^2)*H[0, 1, -1, 1, -1, 0, y])/(-1 + y)^2 + 
       (192*(1 - y + y^2)*H[0, 1, -1, 1, 0, 0, y])/(-1 + y)^2 + 
       (96*(1 - y + y^2)*H[0, 1, -1, 1, 1, 0, y])/(-1 + y)^2 - 
       (720*(1 - y + y^2)*H[0, 1, 0, -1, -1, 0, y])/(-1 + y)^2 + 
       (480*(1 - y + y^2)*H[0, 1, 0, -1, 0, 0, y])/(-1 + y)^2 + 
       (240*(1 - y + y^2)*H[0, 1, 0, -1, 1, 0, y])/(-1 + y)^2 + 
       (312*(1 - y + y^2)*H[0, 1, 0, 0, -1, 0, y])/(-1 + y)^2 - 
       (116*(1 - y + y^2)*H[0, 1, 0, 0, 0, 0, y])/(-1 + y)^2 - 
       (104*(1 - y + y^2)*H[0, 1, 0, 0, 1, 0, y])/(-1 + y)^2 + 
       (240*(1 - y + y^2)*H[0, 1, 0, 1, -1, 0, y])/(-1 + y)^2 - 
       (216*(1 - y + y^2)*H[0, 1, 0, 1, 0, 0, y])/(-1 + y)^2 - 
       (80*(1 - y + y^2)*H[0, 1, 0, 1, 1, 0, y])/(-1 + y)^2 - 
       (288*(1 - y + y^2)*H[0, 1, 1, -1, -1, 0, y])/(-1 + y)^2 + 
       (192*(1 - y + y^2)*H[0, 1, 1, -1, 0, 0, y])/(-1 + y)^2 + 
       (96*(1 - y + y^2)*H[0, 1, 1, -1, 1, 0, y])/(-1 + y)^2 + 
       (144*(1 - y + y^2)*H[0, 1, 1, 0, -1, 0, y])/(-1 + y)^2 - 
       (56*(1 - y + y^2)*H[0, 1, 1, 0, 0, 0, y])/(-1 + y)^2 - 
       (48*(1 - y + y^2)*H[0, 1, 1, 0, 1, 0, y])/(-1 + y)^2 + 
       (96*(1 - y + y^2)*H[0, 1, 1, 1, -1, 0, y])/(-1 + y)^2 - 
       (80*(1 - y + y^2)*H[0, 1, 1, 1, 0, 0, y])/(-1 + y)^2 - 
       (32*(1 - y + y^2)*H[0, 1, 1, 1, 1, 0, y])/(-1 + y)^2 - 
       (864*(1 - y + y^2)*H[1, 0, -1, -1, -1, 0, y])/(-1 + y)^2 + 
       (576*(1 - y + y^2)*H[1, 0, -1, -1, 0, 0, y])/(-1 + y)^2 + 
       (288*(1 - y + y^2)*H[1, 0, -1, -1, 1, 0, y])/(-1 + y)^2 + 
       (576*(1 - y + y^2)*H[1, 0, -1, 0, -1, 0, y])/(-1 + y)^2 - 
       (240*(1 - y + y^2)*H[1, 0, -1, 0, 0, 0, y])/(-1 + y)^2 - 
       (192*(1 - y + y^2)*H[1, 0, -1, 0, 1, 0, y])/(-1 + y)^2 + 
       (288*(1 - y + y^2)*H[1, 0, -1, 1, -1, 0, y])/(-1 + y)^2 - 
       (192*(1 - y + y^2)*H[1, 0, -1, 1, 0, 0, y])/(-1 + y)^2 - 
       (96*(1 - y + y^2)*H[1, 0, -1, 1, 1, 0, y])/(-1 + y)^2 + 
       (432*(1 - y + y^2)*H[1, 0, 0, -1, -1, 0, y])/(-1 + y)^2 - 
       (288*(1 - y + y^2)*H[1, 0, 0, -1, 0, 0, y])/(-1 + y)^2 - 
       (144*(1 - y + y^2)*H[1, 0, 0, -1, 1, 0, y])/(-1 + y)^2 - 
       (168*(1 - y + y^2)*H[1, 0, 0, 0, -1, 0, y])/(-1 + y)^2 + 
       (60*(1 - y + y^2)*H[1, 0, 0, 0, 0, 0, y])/(-1 + y)^2 + 
       (56*(1 - y + y^2)*H[1, 0, 0, 0, 1, 0, y])/(-1 + y)^2 - 
       (144*(1 - y + y^2)*H[1, 0, 0, 1, -1, 0, y])/(-1 + y)^2 + 
       (136*(1 - y + y^2)*H[1, 0, 0, 1, 0, 0, y])/(-1 + y)^2 + 
       (48*(1 - y + y^2)*H[1, 0, 0, 1, 1, 0, y])/(-1 + y)^2 + 
       (288*(1 - y + y^2)*H[1, 0, 1, -1, -1, 0, y])/(-1 + y)^2 - 
       (192*(1 - y + y^2)*H[1, 0, 1, -1, 0, 0, y])/(-1 + y)^2 - 
       (96*(1 - y + y^2)*H[1, 0, 1, -1, 1, 0, y])/(-1 + y)^2 - 
       (240*(1 - y + y^2)*H[1, 0, 1, 0, -1, 0, y])/(-1 + y)^2 + 
       (104*(1 - y + y^2)*H[1, 0, 1, 0, 0, 0, y])/(-1 + y)^2 + 
       (80*(1 - y + y^2)*H[1, 0, 1, 0, 1, 0, y])/(-1 + y)^2 - 
       (96*(1 - y + y^2)*H[1, 0, 1, 1, -1, 0, y])/(-1 + y)^2 + 
       (48*(1 - y + y^2)*H[1, 0, 1, 1, 0, 0, y])/(-1 + y)^2 + 
       (32*(1 - y + y^2)*H[1, 0, 1, 1, 1, 0, y])/(-1 + y)^2 - 
       (288*(1 - y + y^2)*H[1, 1, 0, -1, -1, 0, y])/(-1 + y)^2 + 
       (192*(1 - y + y^2)*H[1, 1, 0, -1, 0, 0, y])/(-1 + y)^2 + 
       (96*(1 - y + y^2)*H[1, 1, 0, -1, 1, 0, y])/(-1 + y)^2 + 
       (144*(1 - y + y^2)*H[1, 1, 0, 0, -1, 0, y])/(-1 + y)^2 - 
       (56*(1 - y + y^2)*H[1, 1, 0, 0, 0, 0, y])/(-1 + y)^2 - 
       (48*(1 - y + y^2)*H[1, 1, 0, 0, 1, 0, y])/(-1 + y)^2 + 
       (96*(1 - y + y^2)*H[1, 1, 0, 1, -1, 0, y])/(-1 + y)^2 - 
       (80*(1 - y + y^2)*H[1, 1, 0, 1, 0, 0, y])/(-1 + y)^2 - 
       (32*(1 - y + y^2)*H[1, 1, 0, 1, 1, 0, y])/(-1 + y)^2 - 
       (96*(1 - y + y^2)*H[1, 1, 1, 0, -1, 0, y])/(-1 + y)^2 + 
       (48*(1 - y + y^2)*H[1, 1, 1, 0, 0, 0, y])/(-1 + y)^2 + 
       (32*(1 - y + y^2)*H[1, 1, 1, 0, 1, 0, y])/(-1 + y)^2 - 
       (32*(1 - y + y^2)*H[1, 1, 1, 1, 0, 0, y])/(-1 + y)^2)
 
 
se3l2md = 1/(2*ep^2) + 1/(2*ep) + (-6 + 6*z2)/12 + 
     ((-2160 + 2160*y^2)*H[0, y])/(2160*(-1 + y)^2) + 
     ((-180 - 180*y^2)*H[0, 0, y])/(180*(-1 + y)^2) + 
     (ep*(-33 + 66*y - 33*y^2 + 9*z2 - 6*y*z2 - 3*y^2*z2 + 16*z3 + 4*y*z3 + 
        16*y^2*z3 - 30*H[0, y] + 30*y^2*H[0, y] + 6*z2*H[0, y] + 
        6*y^2*z2*H[0, y] + 36*H[-1, 0, y] - 36*y^2*H[-1, 0, y] - 
        24*H[0, 0, y] - 12*y*H[0, 0, y] + 24*y^2*H[0, 0, y] - 12*H[1, 0, y] + 
        12*y^2*H[1, 0, y] + 36*H[0, -1, 0, y] + 36*y^2*H[0, -1, 0, y] - 
        18*H[0, 0, 0, y] - 18*y^2*H[0, 0, 0, y] - 12*H[0, 1, 0, y] - 
        12*y^2*H[0, 1, 0, y] + 12*H[1, 0, 0, y] + 12*y^2*H[1, 0, 0, y]))/
      (6*(-1 + y)^2) + (ep^2*(-588 + 1176*y - 588*y^2 + 108*z2 + 24*y*z2 - 
        132*y^2*z2 + 256*z3 + 160*y*z3 - 272*y^2*z3 + 99*z4 - 42*y*z4 + 
        99*y^2*z4 - 144*z2*H[-1, y] + 144*y^2*z2*H[-1, y] - 456*H[0, y] + 
        456*y^2*H[0, y] + 72*z2*H[0, y] + 48*y*z2*H[0, y] - 
        72*y^2*z2*H[0, y] + 192*z3*H[0, y] + 192*y^2*z3*H[0, y] + 
        48*z2*H[1, y] - 48*y^2*z2*H[1, y] - 144*z3*H[1, y] - 
        144*y^2*z3*H[1, y] + 720*H[-1, 0, y] - 720*y^2*H[-1, 0, y] - 
        144*z2*H[0, -1, y] - 144*y^2*z2*H[0, -1, y] - 336*H[0, 0, y] - 
        240*y*H[0, 0, y] + 624*y^2*H[0, 0, y] + 48*z2*H[0, 0, y] + 
        48*y^2*z2*H[0, 0, y] + 48*z2*H[0, 1, y] + 48*y^2*z2*H[0, 1, y] - 
        240*H[1, 0, y] + 240*y^2*H[1, 0, y] - 48*z2*H[1, 0, y] - 
        48*y^2*z2*H[1, 0, y] - 864*H[-1, -1, 0, y] + 
        864*y^2*H[-1, -1, 0, y] + 576*H[-1, 0, 0, y] - 
        576*y^2*H[-1, 0, 0, y] + 288*H[-1, 1, 0, y] - 
        288*y^2*H[-1, 1, 0, y] + 576*H[0, -1, 0, y] + 288*y*H[0, -1, 0, y] - 
        576*y^2*H[0, -1, 0, y] - 240*H[0, 0, 0, y] - 144*y*H[0, 0, 0, y] + 
        240*y^2*H[0, 0, 0, y] - 192*H[0, 1, 0, y] - 96*y*H[0, 1, 0, y] + 
        192*y^2*H[0, 1, 0, y] + 288*H[1, -1, 0, y] - 288*y^2*H[1, -1, 0, y] - 
        192*H[1, 0, 0, y] + 96*y*H[1, 0, 0, y] + 192*y^2*H[1, 0, 0, y] - 
        96*H[1, 1, 0, y] + 96*y^2*H[1, 1, 0, y] - 864*H[0, -1, -1, 0, y] - 
        864*y^2*H[0, -1, -1, 0, y] + 576*H[0, -1, 0, 0, y] + 
        576*y^2*H[0, -1, 0, 0, y] + 288*H[0, -1, 1, 0, y] + 
        288*y^2*H[0, -1, 1, 0, y] + 432*H[0, 0, -1, 0, y] + 
        432*y^2*H[0, 0, -1, 0, y] - 168*H[0, 0, 0, 0, y] - 
        168*y^2*H[0, 0, 0, 0, y] - 144*H[0, 0, 1, 0, y] - 
        144*y^2*H[0, 0, 1, 0, y] + 288*H[0, 1, -1, 0, y] + 
        288*y^2*H[0, 1, -1, 0, y] - 240*H[0, 1, 0, 0, y] - 
        240*y^2*H[0, 1, 0, 0, y] - 96*H[0, 1, 1, 0, y] - 
        96*y^2*H[0, 1, 1, 0, y] - 288*H[1, 0, -1, 0, y] - 
        288*y^2*H[1, 0, -1, 0, y] + 144*H[1, 0, 0, 0, y] + 
        144*y^2*H[1, 0, 0, 0, y] + 96*H[1, 0, 1, 0, y] + 
        96*y^2*H[1, 0, 1, 0, y] - 96*H[1, 1, 0, 0, y] - 
        96*y^2*H[1, 1, 0, 0, y]))/(24*(-1 + y)^2) + 
     ep^3*((-5412960 + 10825920*y^2 - 5412960*y^4 + 816480*z2 + 
         2298240*y*z2 + 665280*y^2*z2 - 2298240*y^3*z2 - 1481760*y^4*z2 + 
         2257920*z3 + 6289920*y*z3 + 1411200*y^2*z3 - 7015680*y^3*z3 - 
         4394880*y^4*z3 - 322560*z2*z3 - 604800*y*z2*z3 - 564480*y^2*z2*z3 - 
         604800*y^3*z2*z3 - 322560*y^4*z2*z3 + 929880*z4 + 2147040*y*z4 + 
         680400*y^2*z4 - 1360800*y^3*z4 - 824040*y^4*z4 + 1257984*z5 + 
         2540160*y*z5 + 2564352*y^2*z5 + 2540160*y^3*z5 + 1257984*y^4*z5)/
        (60480*(-1 + y^2)^2) + ((1 + y)*(900*z2 + 1980*z3)*H[-1, y])/
        (30*(-1 + y)) + ((-140400 + 140400*y^2 + 19440*z2 + 21600*y*z2 - 
          45360*y^2*z2 + 57600*z3 + 34560*y*z3 - 57600*y^2*z3 + 24300*z4 + 
          24300*y^2*z4)*H[0, y])/(2160*(-1 + y)^2) + 
       ((37800*z2 - 37800*y^2*z2 + 83160*z3 - 45360*y*z3 - 83160*y^2*z3 - 
          24570*z4 - 24570*y^2*z4)*H[1, y])/(3780*(-1 + y)^2) - 
       (36*(1 + y)*z2*H[-1, -1, y])/(-1 + y) + 
       ((1 + y)*(-2280 + 360*z2)*H[-1, 0, y])/(20*(-1 + y)) + 
       (12*(1 + y)*z2*H[-1, 1, y])/(-1 + y) + 
       ((-720*z2 - 360*y*z2 + 720*y^2*z2 - 1980*z3 - 1980*y^2*z3)*
         H[0, -1, y])/(30*(-1 + y)^2) + 
       ((-8280 - 6840*y + 19080*y^2 + 1080*z2 + 720*y*z2 - 1080*y^2*z2 + 
          3360*z3 + 3360*y^2*z3)*H[0, 0, y])/(180*(-1 + y)^2) + 
       ((1440*z2 + 720*y*z2 - 1440*y^2*z2 + 5040*z3 + 5040*y^2*z3)*
         H[0, 1, y])/(180*(-1 + y)^2) + (12*(1 + y)*z2*H[1, -1, y])/
        (-1 + y) + ((-6840 + 6840*y^2 + 1080*z2 - 720*y*z2 - 1080*y^2*z2 - 
          2880*z3 - 2880*y^2*z3)*H[1, 0, y])/(180*(-1 + y)^2) + 
       ((360*z2 - 360*y^2*z2 + 1080*z3 + 1080*y^2*z3)*H[1, 1, y])/
        (90*(-1 + y)^2) + (180*(1 + y)*H[-1, -1, 0, y])/(-1 + y) - 
       (120*(1 + y)*H[-1, 0, 0, y])/(-1 + y) - (60*(1 + y)*H[-1, 1, 0, y])/
        (-1 + y) + ((180*z2 + 180*y^2*z2)*H[0, -1, -1, y])/(5*(-1 + y)^2) + 
       ((1680 + 1200*y - 3120*y^2 - 360*z2 - 360*y^2*z2)*H[0, -1, 0, y])/
        (20*(-1 + y)^2) + ((-180*z2 - 180*y^2*z2)*H[0, -1, 1, y])/
        (15*(-1 + y)^2) + ((-180*z2 - 180*y^2*z2)*H[0, 0, -1, y])/
        (10*(-1 + y)^2) + ((-480 - 450*y + 1020*y^2 + 60*z2 + 60*y^2*z2)*
         H[0, 0, 0, y])/(15*(-1 + y)^2) + ((1080*z2 + 1080*y^2*z2)*
         H[0, 0, 1, y])/(180*(-1 + y)^2) + ((-180*z2 - 180*y^2*z2)*
         H[0, 1, -1, y])/(15*(-1 + y)^2) + 
       (2*(-210 - 150*y + 390*y^2 + 60*z2 + 60*y^2*z2)*H[0, 1, 0, y])/
        (15*(-1 + y)^2) + ((24*z2 + 24*y^2*z2)*H[0, 1, 1, y])/
        (6*(-1 + y)^2) - (60*(1 + y)*H[1, -1, 0, y])/(-1 + y) + 
       ((180*z2 + 180*y^2*z2)*H[1, 0, -1, y])/(15*(-1 + y)^2) + 
       ((-1560 + 600*y + 840*y^2 - 120*z2 - 120*y^2*z2)*H[1, 0, 0, y])/
        (30*(-1 + y)^2) + ((-360*z2 - 360*y^2*z2)*H[1, 0, 1, y])/
        (90*(-1 + y)^2) + ((-120 + 120*y^2 + 24*z2 + 24*y^2*z2)*
         H[1, 1, 0, y])/(6*(-1 + y)^2) - (216*(1 + y)*H[-1, -1, -1, 0, y])/
        (-1 + y) + (144*(1 + y)*H[-1, -1, 0, 0, y])/(-1 + y) + 
       (72*(1 + y)*H[-1, -1, 1, 0, y])/(-1 + y) + 
       (144*(1 + y)*H[-1, 0, -1, 0, y])/(-1 + y) - 
       (60*(1 + y)*H[-1, 0, 0, 0, y])/(-1 + y) - 
       (48*(1 + y)*H[-1, 0, 1, 0, y])/(-1 + y) + 
       (72*(1 + y)*H[-1, 1, -1, 0, y])/(-1 + y) - 
       (48*(1 + y)*H[-1, 1, 0, 0, y])/(-1 + y) - 
       (24*(1 + y)*H[-1, 1, 1, 0, y])/(-1 + y) - 
       (6*(24 + 12*y - 24*y^2)*H[0, -1, -1, 0, y])/(-1 + y)^2 + 
       (2*(48 + 24*y - 48*y^2)*H[0, -1, 0, 0, y])/(-1 + y)^2 + 
       (2*(24 + 12*y - 24*y^2)*H[0, -1, 1, 0, y])/(-1 + y)^2 + 
       (3*(20 + 12*y - 20*y^2)*H[0, 0, -1, 0, y])/(-1 + y)^2 + 
       ((-66 - 42*y + 66*y^2)*H[0, 0, 0, 0, y])/(3*(-1 + y)^2) - 
       (2*(30 + 18*y - 30*y^2)*H[0, 0, 1, 0, y])/(3*(-1 + y)^2) + 
       (2*(24 + 12*y - 24*y^2)*H[0, 1, -1, 0, y])/(-1 + y)^2 - 
       (2*(66 + 30*y - 66*y^2)*H[0, 1, 0, 0, y])/(3*(-1 + y)^2) - 
       (4*(12 + 6*y - 12*y^2)*H[0, 1, 1, 0, y])/(3*(-1 + y)^2) + 
       (72*(1 + y)*H[1, -1, -1, 0, y])/(-1 + y) - 
       (48*(1 + y)*H[1, -1, 0, 0, y])/(-1 + y) - 
       (24*(1 + y)*H[1, -1, 1, 0, y])/(-1 + y) + 
       (2*(24 - 12*y - 24*y^2)*H[1, 0, -1, 0, y])/(-1 + y)^2 - 
       (2*(30 - 18*y - 30*y^2)*H[1, 0, 0, 0, y])/(3*(-1 + y)^2) - 
       (4*(12 - 6*y - 12*y^2)*H[1, 0, 1, 0, y])/(3*(-1 + y)^2) - 
       (24*(1 + y)*H[1, 1, -1, 0, y])/(-1 + y) - 
       (4*(12 + 6*y - 12*y^2)*H[1, 1, 0, 0, y])/(3*(-1 + y)^2) - 
       (4*(6 - 6*y^2)*H[1, 1, 1, 0, y])/(3*(-1 + y)^2) - 
       (108*(-2 - 2*y^2)*H[0, -1, -1, -1, 0, y])/(-1 + y)^2 + 
       (36*(-4 - 4*y^2)*H[0, -1, -1, 0, 0, y])/(-1 + y)^2 + 
       (36*(-2 - 2*y^2)*H[0, -1, -1, 1, 0, y])/(-1 + y)^2 + 
       (72*(-2 - 2*y^2)*H[0, -1, 0, -1, 0, y])/(-1 + y)^2 - 
       (12*(-5 - 5*y^2)*H[0, -1, 0, 0, 0, y])/(-1 + y)^2 - 
       (12*(-4 - 4*y^2)*H[0, -1, 0, 1, 0, y])/(-1 + y)^2 + 
       (36*(-2 - 2*y^2)*H[0, -1, 1, -1, 0, y])/(-1 + y)^2 - 
       (12*(-4 - 4*y^2)*H[0, -1, 1, 0, 0, y])/(-1 + y)^2 - 
       (12*(-2 - 2*y^2)*H[0, -1, 1, 1, 0, y])/(-1 + y)^2 + 
       (18*(-6 - 6*y^2)*H[0, 0, -1, -1, 0, y])/(-1 + y)^2 - 
       (6*(-12 - 12*y^2)*H[0, 0, -1, 0, 0, y])/(-1 + y)^2 - 
       (6*(-6 - 6*y^2)*H[0, 0, -1, 1, 0, y])/(-1 + y)^2 + 
       (3*(14 + 14*y^2)*H[0, 0, 0, -1, 0, y])/(-1 + y)^2 + 
       ((-45 - 45*y^2)*H[0, 0, 0, 0, 0, y])/(3*(-1 + y)^2) + 
       (2*(-21 - 21*y^2)*H[0, 0, 0, 1, 0, y])/(3*(-1 + y)^2) - 
       (6*(-6 - 6*y^2)*H[0, 0, 1, -1, 0, y])/(-1 + y)^2 + 
       (2*(-51 - 51*y^2)*H[0, 0, 1, 0, 0, y])/(3*(-1 + y)^2) + 
       (4*(-9 - 9*y^2)*H[0, 0, 1, 1, 0, y])/(3*(-1 + y)^2) + 
       (36*(-2 - 2*y^2)*H[0, 1, -1, -1, 0, y])/(-1 + y)^2 - 
       (12*(-4 - 4*y^2)*H[0, 1, -1, 0, 0, y])/(-1 + y)^2 - 
       (12*(-2 - 2*y^2)*H[0, 1, -1, 1, 0, y])/(-1 + y)^2 - 
       (6*(-10 - 10*y^2)*H[0, 1, 0, -1, 0, y])/(-1 + y)^2 + 
       (2*(-39 - 39*y^2)*H[0, 1, 0, 0, 0, y])/(3*(-1 + y)^2) + 
       (4*(-15 - 15*y^2)*H[0, 1, 0, 1, 0, y])/(3*(-1 + y)^2) - 
       (12*(-2 - 2*y^2)*H[0, 1, 1, -1, 0, y])/(-1 + y)^2 + 
       (4*(-9 - 9*y^2)*H[0, 1, 1, 0, 0, y])/(3*(-1 + y)^2) + 
       (8*(-3 - 3*y^2)*H[0, 1, 1, 1, 0, y])/(3*(-1 + y)^2) - 
       (36*(-2 - 2*y^2)*H[1, 0, -1, -1, 0, y])/(-1 + y)^2 + 
       (12*(-4 - 4*y^2)*H[1, 0, -1, 0, 0, y])/(-1 + y)^2 + 
       (12*(-2 - 2*y^2)*H[1, 0, -1, 1, 0, y])/(-1 + y)^2 + 
       (6*(-6 - 6*y^2)*H[1, 0, 0, -1, 0, y])/(-1 + y)^2 + 
       (2*(21 + 21*y^2)*H[1, 0, 0, 0, 0, y])/(3*(-1 + y)^2) - 
       (4*(-9 - 9*y^2)*H[1, 0, 0, 1, 0, y])/(3*(-1 + y)^2) + 
       (12*(-2 - 2*y^2)*H[1, 0, 1, -1, 0, y])/(-1 + y)^2 - 
       (4*(-15 - 15*y^2)*H[1, 0, 1, 0, 0, y])/(3*(-1 + y)^2) - 
       (8*(-3 - 3*y^2)*H[1, 0, 1, 1, 0, y])/(3*(-1 + y)^2) - 
       (12*(-2 - 2*y^2)*H[1, 1, 0, -1, 0, y])/(-1 + y)^2 + 
       (4*(-9 - 9*y^2)*H[1, 1, 0, 0, 0, y])/(3*(-1 + y)^2) + 
       (8*(-3 - 3*y^2)*H[1, 1, 0, 1, 0, y])/(3*(-1 + y)^2) - 
       (8*(-3 - 3*y^2)*H[1, 1, 1, 0, 0, y])/(3*(-1 + y)^2)) + 
     ep^4*((-18174240 + 36348480*y^2 - 18174240*y^4 + 2449440*z2 + 
         7862400*y*z2 + 2963520*y^2*z2 - 7862400*y^3*z2 - 5412960*y^4*z2 + 
         7418880*z3 + 21288960*y*z3 + 2459520*y^2*z3 - 29272320*y^3*z3 - 
         17861760*y^4*z3 - 967680*z2*z3 - 2499840*y*z2*z3 - 
         1169280*y^2*z2*z3 + 1290240*y^3*z2*z3 + 927360*y^4*z2*z3 - 
         1505280*z3^2 - 3024000*y*z3^2 - 3037440*y^2*z3^2 - 
         3024000*y^3*z3^2 - 1505280*y^4*z3^2 + 3152520*z4 + 8376480*y*z4 + 
         1678320*y^2*z4 - 9162720*y^3*z4 - 5617080*y^4*z4 + 4161024*z5 + 
         10886400*y*z5 + 5104512*y^2*z5 - 5806080*y^3*z5 - 4185216*y^4*z5 + 
         1933470*z6 + 3749760*y*z6 + 3632580*y^2*z6 + 3749760*y^3*z6 + 
         1933470*y^4*z6)/(60480*(-1 + y^2)^2) + 
       ((1 + y)*(3420*z2 + 9900*z3 + 2610*z4)*H[-1, y])/(30*(-1 + y)) + 
       ((-455760 + 455760*y^2 + 58320*z2 + 82080*y*z2 - 187920*y^2*z2 + 
          184320*z3 + 172800*y*z3 - 391680*y^2*z3 - 23040*z2*z3 - 
          23040*y^2*z2*z3 + 79380*z4 + 48600*y*z4 - 79380*y^2*z4 + 
          103680*z5 + 103680*y^2*z5)*H[0, y])/(2160*(-1 + y)^2) + 
       ((143640*z2 - 143640*y^2*z2 + 551880*z3 - 226800*y*z3 - 
          279720*y^2*z3 + 37800*z2*z3 + 37800*y^2*z2*z3 + 109620*z4 - 
          49140*y*z4 - 109620*y^2*z4 - 158760*z5 - 158760*y^2*z5)*H[1, y])/
        (3780*(-1 + y)^2) + ((1 + y)*(-900*z2 - 1980*z3)*H[-1, -1, y])/
        (5*(-1 + y)) + ((1 + y)*(-7800 + 1800*z2 + 3200*z3)*H[-1, 0, y])/
        (20*(-1 + y)) + ((1 + y)*(900*z2 + 1980*z3)*H[-1, 1, y])/
        (15*(-1 + y)) + ((-2520*z2 - 1800*y*z2 + 4680*y^2*z2 - 7920*z3 - 
          3960*y*z3 + 7920*y^2*z3 - 2610*z4 - 2610*y^2*z4)*H[0, -1, y])/
        (30*(-1 + y)^2) + ((-26280 - 23400*y + 67320*y^2 + 3240*z2 + 
          3600*y*z2 - 7560*y^2*z2 + 10560*z3 + 6720*y*z3 - 10560*y^2*z3 + 
          4590*z4 + 4590*y^2*z4)*H[0, 0, y])/(180*(-1 + y)^2) + 
       ((5040*z2 + 3600*y*z2 - 9360*y^2*z2 + 22320*z3 + 10080*y*z3 - 
          22320*y^2*z3 + 6390*z4 + 6390*y^2*z4)*H[0, 1, y])/
        (180*(-1 + y)^2) + ((1 + y)*(900*z2 + 1980*z3)*H[1, -1, y])/
        (15*(-1 + y)) + ((-23400 + 23400*y^2 + 7560*z2 - 3600*y*z2 - 
          3240*y^2*z2 + 9600*z3 - 5760*y*z3 - 9600*y^2*z3 - 4050*z4 - 
          4050*y^2*z4)*H[1, 0, y])/(180*(-1 + y)^2) + 
       ((1800*z2 - 1800*y^2*z2 + 3960*z3 + 2160*y*z3 - 3960*y^2*z3 + 
          1170*z4 + 1170*y^2*z4)*H[1, 1, y])/(90*(-1 + y)^2) + 
       (216*(1 + y)*z2*H[-1, -1, -1, y])/(-1 + y) - 
       (6*(1 + y)*(-114 + 18*z2)*H[-1, -1, 0, y])/(-1 + y) - 
       (72*(1 + y)*z2*H[-1, -1, 1, y])/(-1 + y) - 
       (144*(1 + y)*z2*H[-1, 0, -1, y])/(-1 + y) + 
       (2*(1 + y)*(-228 + 18*z2)*H[-1, 0, 0, y])/(-1 + y) + 
       (48*(1 + y)*z2*H[-1, 0, 1, y])/(-1 + y) - 
       (72*(1 + y)*z2*H[-1, 1, -1, y])/(-1 + y) + 
       (2*(1 + y)*(-114 + 18*z2)*H[-1, 1, 0, y])/(-1 + y) + 
       (24*(1 + y)*z2*H[-1, 1, 1, y])/(-1 + y) + 
       ((720*z2 + 360*y*z2 - 720*y^2*z2 + 1980*z3 + 1980*y^2*z3)*
         H[0, -1, -1, y])/(5*(-1 + y)^2) + 
       ((5520 + 4560*y - 12720*y^2 - 1440*z2 - 720*y*z2 + 1440*y^2*z2 - 
          3200*z3 - 3200*y^2*z3)*H[0, -1, 0, y])/(20*(-1 + y)^2) + 
       ((-720*z2 - 360*y*z2 + 720*y^2*z2 - 1980*z3 - 1980*y^2*z3)*
         H[0, -1, 1, y])/(15*(-1 + y)^2) + 
       ((-600*z2 - 360*y*z2 + 600*y^2*z2 - 1980*z3 - 1980*y^2*z3)*
         H[0, 0, -1, y])/(10*(-1 + y)^2) + 
       ((-1500 - 1710*y + 4200*y^2 + 180*z2 + 120*y*z2 - 180*y^2*z2 + 
          600*z3 + 600*y^2*z3)*H[0, 0, 0, y])/(15*(-1 + y)^2) + 
       ((3600*z2 + 2160*y*z2 - 3600*y^2*z2 + 17280*z3 + 17280*y^2*z3)*
         H[0, 0, 1, y])/(180*(-1 + y)^2) + 
       ((-720*z2 - 360*y*z2 + 720*y^2*z2 - 1980*z3 - 1980*y^2*z3)*
         H[0, 1, -1, y])/(15*(-1 + y)^2) + 
       (2*(-690 - 570*y + 1590*y^2 + 270*z2 + 120*y*z2 - 270*y^2*z2 + 
          520*z3 + 520*y^2*z3)*H[0, 1, 0, y])/(15*(-1 + y)^2) + 
       ((96*z2 + 48*y*z2 - 96*y^2*z2 + 192*z3 + 192*y^2*z3)*H[0, 1, 1, y])/
        (6*(-1 + y)^2) - (72*(1 + y)*z2*H[1, -1, -1, y])/(-1 + y) + 
       (2*(1 + y)*(-114 + 18*z2)*H[1, -1, 0, y])/(-1 + y) + 
       (24*(1 + y)*z2*H[1, -1, 1, y])/(-1 + y) + 
       ((-720*z2 + 360*y*z2 + 720*y^2*z2 + 1980*z3 + 1980*y^2*z3)*
         H[1, 0, -1, y])/(15*(-1 + y)^2) + 
       ((-6360 + 2280*y + 2760*y^2 + 360*z2 - 240*y*z2 - 360*y^2*z2 - 
          1120*z3 - 1120*y^2*z3)*H[1, 0, 0, y])/(30*(-1 + y)^2) + 
       ((1440*z2 - 720*y*z2 - 1440*y^2*z2 - 5040*z3 - 5040*y^2*z3)*
         H[1, 0, 1, y])/(90*(-1 + y)^2) + (24*(1 + y)*z2*H[1, 1, -1, y])/
        (-1 + y) + ((-456 + 456*y^2 + 72*z2 + 48*y*z2 - 72*y^2*z2 + 192*z3 + 
          192*y^2*z3)*H[1, 1, 0, y])/(6*(-1 + y)^2) + 
       ((360*z2 - 360*y^2*z2 - 1080*z3 - 1080*y^2*z3)*H[1, 1, 1, y])/
        (45*(-1 + y)^2) - (1080*(1 + y)*H[-1, -1, -1, 0, y])/(-1 + y) + 
       (720*(1 + y)*H[-1, -1, 0, 0, y])/(-1 + y) + 
       (360*(1 + y)*H[-1, -1, 1, 0, y])/(-1 + y) + 
       (720*(1 + y)*H[-1, 0, -1, 0, y])/(-1 + y) - 
       (300*(1 + y)*H[-1, 0, 0, 0, y])/(-1 + y) - 
       (240*(1 + y)*H[-1, 0, 1, 0, y])/(-1 + y) + 
       (360*(1 + y)*H[-1, 1, -1, 0, y])/(-1 + y) - 
       (240*(1 + y)*H[-1, 1, 0, 0, y])/(-1 + y) - 
       (120*(1 + y)*H[-1, 1, 1, 0, y])/(-1 + y) - 
       (216*z2*H[0, -1, -1, -1, y])/(-1 + y)^2 - 
       (216*y^2*z2*H[0, -1, -1, -1, y])/(-1 + y)^2 - 
       (6*(84 + 60*y - 156*y^2 - 18*z2 - 18*y^2*z2)*H[0, -1, -1, 0, y])/
        (-1 + y)^2 + (72*z2*H[0, -1, -1, 1, y])/(-1 + y)^2 + 
       (72*y^2*z2*H[0, -1, -1, 1, y])/(-1 + y)^2 + 
       (144*z2*H[0, -1, 0, -1, y])/(-1 + y)^2 + 
       (144*y^2*z2*H[0, -1, 0, -1, y])/(-1 + y)^2 + 
       (2*(168 + 120*y - 312*y^2 - 18*z2 - 18*y^2*z2)*H[0, -1, 0, 0, y])/
        (-1 + y)^2 - (48*z2*H[0, -1, 0, 1, y])/(-1 + y)^2 - 
       (48*y^2*z2*H[0, -1, 0, 1, y])/(-1 + y)^2 + (72*z2*H[0, -1, 1, -1, y])/
        (-1 + y)^2 + (72*y^2*z2*H[0, -1, 1, -1, y])/(-1 + y)^2 + 
       (2*(84 + 60*y - 156*y^2 - 18*z2 - 18*y^2*z2)*H[0, -1, 1, 0, y])/
        (-1 + y)^2 - (24*z2*H[0, -1, 1, 1, y])/(-1 + y)^2 - 
       (24*y^2*z2*H[0, -1, 1, 1, y])/(-1 + y)^2 + (108*z2*H[0, 0, -1, -1, y])/
        (-1 + y)^2 + (108*y^2*z2*H[0, 0, -1, -1, y])/(-1 + y)^2 + 
       (3*(64 + 60*y - 136*y^2 - 18*z2 - 18*y^2*z2)*H[0, 0, -1, 0, y])/
        (-1 + y)^2 - (36*z2*H[0, 0, -1, 1, y])/(-1 + y)^2 - 
       (36*y^2*z2*H[0, 0, -1, 1, y])/(-1 + y)^2 + 
       ((-42*z2 - 42*y^2*z2)*H[0, 0, 0, -1, y])/(-1 + y)^2 + 
       ((-204 - 210*y + 456*y^2 + 24*z2 + 24*y^2*z2)*H[0, 0, 0, 0, y])/
        (3*(-1 + y)^2) + (14*z2*H[0, 0, 0, 1, y])/(-1 + y)^2 + 
       (14*y^2*z2*H[0, 0, 0, 1, y])/(-1 + y)^2 - (36*z2*H[0, 0, 1, -1, y])/
        (-1 + y)^2 - (36*y^2*z2*H[0, 0, 1, -1, y])/(-1 + y)^2 - 
       (2*(96 + 90*y - 204*y^2 - 42*z2 - 42*y^2*z2)*H[0, 0, 1, 0, y])/
        (3*(-1 + y)^2) + (12*z2*H[0, 0, 1, 1, y])/(-1 + y)^2 + 
       (12*y^2*z2*H[0, 0, 1, 1, y])/(-1 + y)^2 + (72*z2*H[0, 1, -1, -1, y])/
        (-1 + y)^2 + (72*y^2*z2*H[0, 1, -1, -1, y])/(-1 + y)^2 + 
       (2*(84 + 60*y - 156*y^2 - 18*z2 - 18*y^2*z2)*H[0, 1, -1, 0, y])/
        (-1 + y)^2 - (24*z2*H[0, 1, -1, 1, y])/(-1 + y)^2 - 
       (24*y^2*z2*H[0, 1, -1, 1, y])/(-1 + y)^2 - (60*z2*H[0, 1, 0, -1, y])/
        (-1 + y)^2 - (60*y^2*z2*H[0, 1, 0, -1, y])/(-1 + y)^2 - 
       (2*(240 + 150*y - 420*y^2 - 24*z2 - 24*y^2*z2)*H[0, 1, 0, 0, y])/
        (3*(-1 + y)^2) + (20*z2*H[0, 1, 0, 1, y])/(-1 + y)^2 + 
       (20*y^2*z2*H[0, 1, 0, 1, y])/(-1 + y)^2 - (24*z2*H[0, 1, 1, -1, y])/
        (-1 + y)^2 - (24*y^2*z2*H[0, 1, 1, -1, y])/(-1 + y)^2 - 
       (4*(42 + 30*y - 78*y^2 - 6*z2 - 6*y^2*z2)*H[0, 1, 1, 0, y])/
        (3*(-1 + y)^2) + (8*z2*H[0, 1, 1, 1, y])/(-1 + y)^2 + 
       (8*y^2*z2*H[0, 1, 1, 1, y])/(-1 + y)^2 + 
       (360*(1 + y)*H[1, -1, -1, 0, y])/(-1 + y) - 
       (240*(1 + y)*H[1, -1, 0, 0, y])/(-1 + y) - 
       (120*(1 + y)*H[1, -1, 1, 0, y])/(-1 + y) - (72*z2*H[1, 0, -1, -1, y])/
        (-1 + y)^2 - (72*y^2*z2*H[1, 0, -1, -1, y])/(-1 + y)^2 + 
       (2*(156 - 60*y - 84*y^2 + 18*z2 + 18*y^2*z2)*H[1, 0, -1, 0, y])/
        (-1 + y)^2 + (24*z2*H[1, 0, -1, 1, y])/(-1 + y)^2 + 
       (24*y^2*z2*H[1, 0, -1, 1, y])/(-1 + y)^2 + (36*z2*H[1, 0, 0, -1, y])/
        (-1 + y)^2 + (36*y^2*z2*H[1, 0, 0, -1, y])/(-1 + y)^2 - 
       (2*(204 - 90*y - 96*y^2 + 12*z2 + 12*y^2*z2)*H[1, 0, 0, 0, y])/
        (3*(-1 + y)^2) - (12*z2*H[1, 0, 0, 1, y])/(-1 + y)^2 - 
       (12*y^2*z2*H[1, 0, 0, 1, y])/(-1 + y)^2 + (24*z2*H[1, 0, 1, -1, y])/
        (-1 + y)^2 + (24*y^2*z2*H[1, 0, 1, -1, y])/(-1 + y)^2 - 
       (4*(78 - 30*y - 42*y^2 + 12*z2 + 12*y^2*z2)*H[1, 0, 1, 0, y])/
        (3*(-1 + y)^2) - (8*z2*H[1, 0, 1, 1, y])/(-1 + y)^2 - 
       (8*y^2*z2*H[1, 0, 1, 1, y])/(-1 + y)^2 - 
       (120*(1 + y)*H[1, 1, -1, 0, y])/(-1 + y) - (24*z2*H[1, 1, 0, -1, y])/
        (-1 + y)^2 - (24*y^2*z2*H[1, 1, 0, -1, y])/(-1 + y)^2 - 
       (4*(42 + 30*y - 78*y^2 - 6*z2 - 6*y^2*z2)*H[1, 1, 0, 0, y])/
        (3*(-1 + y)^2) + (8*z2*H[1, 1, 0, 1, y])/(-1 + y)^2 + 
       (8*y^2*z2*H[1, 1, 0, 1, y])/(-1 + y)^2 - 
       (4*(30 - 30*y^2 + 6*z2 + 6*y^2*z2)*H[1, 1, 1, 0, y])/(3*(-1 + y)^2) + 
       (1296*(1 + y)*H[-1, -1, -1, -1, 0, y])/(-1 + y) - 
       (864*(1 + y)*H[-1, -1, -1, 0, 0, y])/(-1 + y) - 
       (432*(1 + y)*H[-1, -1, -1, 1, 0, y])/(-1 + y) - 
       (864*(1 + y)*H[-1, -1, 0, -1, 0, y])/(-1 + y) + 
       (360*(1 + y)*H[-1, -1, 0, 0, 0, y])/(-1 + y) + 
       (288*(1 + y)*H[-1, -1, 0, 1, 0, y])/(-1 + y) - 
       (432*(1 + y)*H[-1, -1, 1, -1, 0, y])/(-1 + y) + 
       (288*(1 + y)*H[-1, -1, 1, 0, 0, y])/(-1 + y) + 
       (144*(1 + y)*H[-1, -1, 1, 1, 0, y])/(-1 + y) - 
       (864*(1 + y)*H[-1, 0, -1, -1, 0, y])/(-1 + y) + 
       (576*(1 + y)*H[-1, 0, -1, 0, 0, y])/(-1 + y) + 
       (288*(1 + y)*H[-1, 0, -1, 1, 0, y])/(-1 + y) + 
       (360*(1 + y)*H[-1, 0, 0, -1, 0, y])/(-1 + y) - 
       (132*(1 + y)*H[-1, 0, 0, 0, 0, y])/(-1 + y) - 
       (120*(1 + y)*H[-1, 0, 0, 1, 0, y])/(-1 + y) + 
       (288*(1 + y)*H[-1, 0, 1, -1, 0, y])/(-1 + y) - 
       (264*(1 + y)*H[-1, 0, 1, 0, 0, y])/(-1 + y) - 
       (96*(1 + y)*H[-1, 0, 1, 1, 0, y])/(-1 + y) - 
       (432*(1 + y)*H[-1, 1, -1, -1, 0, y])/(-1 + y) + 
       (288*(1 + y)*H[-1, 1, -1, 0, 0, y])/(-1 + y) + 
       (144*(1 + y)*H[-1, 1, -1, 1, 0, y])/(-1 + y) + 
       (288*(1 + y)*H[-1, 1, 0, -1, 0, y])/(-1 + y) - 
       (120*(1 + y)*H[-1, 1, 0, 0, 0, y])/(-1 + y) - 
       (96*(1 + y)*H[-1, 1, 0, 1, 0, y])/(-1 + y) + 
       (144*(1 + y)*H[-1, 1, 1, -1, 0, y])/(-1 + y) - 
       (96*(1 + y)*H[-1, 1, 1, 0, 0, y])/(-1 + y) - 
       (48*(1 + y)*H[-1, 1, 1, 1, 0, y])/(-1 + y) - 
       (108*(-8 - 4*y + 8*y^2)*H[0, -1, -1, -1, 0, y])/(-1 + y)^2 + 
       (36*(-16 - 8*y + 16*y^2)*H[0, -1, -1, 0, 0, y])/(-1 + y)^2 + 
       (36*(-8 - 4*y + 8*y^2)*H[0, -1, -1, 1, 0, y])/(-1 + y)^2 + 
       (72*(-8 - 4*y + 8*y^2)*H[0, -1, 0, -1, 0, y])/(-1 + y)^2 - 
       (12*(-20 - 10*y + 20*y^2)*H[0, -1, 0, 0, 0, y])/(-1 + y)^2 - 
       (12*(-16 - 8*y + 16*y^2)*H[0, -1, 0, 1, 0, y])/(-1 + y)^2 + 
       (36*(-8 - 4*y + 8*y^2)*H[0, -1, 1, -1, 0, y])/(-1 + y)^2 - 
       (12*(-16 - 8*y + 16*y^2)*H[0, -1, 1, 0, 0, y])/(-1 + y)^2 - 
       (12*(-8 - 4*y + 8*y^2)*H[0, -1, 1, 1, 0, y])/(-1 + y)^2 + 
       (18*(-20 - 12*y + 20*y^2)*H[0, 0, -1, -1, 0, y])/(-1 + y)^2 - 
       (6*(-40 - 24*y + 40*y^2)*H[0, 0, -1, 0, 0, y])/(-1 + y)^2 - 
       (6*(-20 - 12*y + 20*y^2)*H[0, 0, -1, 1, 0, y])/(-1 + y)^2 + 
       (3*(44 + 28*y - 44*y^2)*H[0, 0, 0, -1, 0, y])/(-1 + y)^2 + 
       ((-138 - 90*y + 138*y^2)*H[0, 0, 0, 0, 0, y])/(3*(-1 + y)^2) + 
       (2*(-66 - 42*y + 66*y^2)*H[0, 0, 0, 1, 0, y])/(3*(-1 + y)^2) - 
       (6*(-20 - 12*y + 20*y^2)*H[0, 0, 1, -1, 0, y])/(-1 + y)^2 + 
       (2*(-174 - 102*y + 174*y^2)*H[0, 0, 1, 0, 0, y])/(3*(-1 + y)^2) + 
       (4*(-30 - 18*y + 30*y^2)*H[0, 0, 1, 1, 0, y])/(3*(-1 + y)^2) + 
       (36*(-8 - 4*y + 8*y^2)*H[0, 1, -1, -1, 0, y])/(-1 + y)^2 - 
       (12*(-16 - 8*y + 16*y^2)*H[0, 1, -1, 0, 0, y])/(-1 + y)^2 - 
       (12*(-8 - 4*y + 8*y^2)*H[0, 1, -1, 1, 0, y])/(-1 + y)^2 - 
       (6*(-44 - 20*y + 44*y^2)*H[0, 1, 0, -1, 0, y])/(-1 + y)^2 + 
       (2*(-174 - 78*y + 174*y^2)*H[0, 1, 0, 0, 0, y])/(3*(-1 + y)^2) + 
       (4*(-66 - 30*y + 66*y^2)*H[0, 1, 0, 1, 0, y])/(3*(-1 + y)^2) - 
       (12*(-8 - 4*y + 8*y^2)*H[0, 1, 1, -1, 0, y])/(-1 + y)^2 + 
       (4*(-30 - 18*y + 30*y^2)*H[0, 1, 1, 0, 0, y])/(3*(-1 + y)^2) + 
       (8*(-12 - 6*y + 12*y^2)*H[0, 1, 1, 1, 0, y])/(3*(-1 + y)^2) - 
       (432*(1 + y)*H[1, -1, -1, -1, 0, y])/(-1 + y) + 
       (288*(1 + y)*H[1, -1, -1, 0, 0, y])/(-1 + y) + 
       (144*(1 + y)*H[1, -1, -1, 1, 0, y])/(-1 + y) + 
       (288*(1 + y)*H[1, -1, 0, -1, 0, y])/(-1 + y) - 
       (120*(1 + y)*H[1, -1, 0, 0, 0, y])/(-1 + y) - 
       (96*(1 + y)*H[1, -1, 0, 1, 0, y])/(-1 + y) + 
       (144*(1 + y)*H[1, -1, 1, -1, 0, y])/(-1 + y) - 
       (96*(1 + y)*H[1, -1, 1, 0, 0, y])/(-1 + y) - 
       (48*(1 + y)*H[1, -1, 1, 1, 0, y])/(-1 + y) - 
       (36*(8 - 4*y - 8*y^2)*H[1, 0, -1, -1, 0, y])/(-1 + y)^2 + 
       (12*(16 - 8*y - 16*y^2)*H[1, 0, -1, 0, 0, y])/(-1 + y)^2 + 
       (12*(8 - 4*y - 8*y^2)*H[1, 0, -1, 1, 0, y])/(-1 + y)^2 + 
       (6*(20 - 12*y - 20*y^2)*H[1, 0, 0, -1, 0, y])/(-1 + y)^2 + 
       (2*(-66 + 42*y + 66*y^2)*H[1, 0, 0, 0, 0, y])/(3*(-1 + y)^2) - 
       (4*(30 - 18*y - 30*y^2)*H[1, 0, 0, 1, 0, y])/(3*(-1 + y)^2) + 
       (12*(8 - 4*y - 8*y^2)*H[1, 0, 1, -1, 0, y])/(-1 + y)^2 - 
       (4*(66 - 30*y - 66*y^2)*H[1, 0, 1, 0, 0, y])/(3*(-1 + y)^2) - 
       (8*(12 - 6*y - 12*y^2)*H[1, 0, 1, 1, 0, y])/(3*(-1 + y)^2) + 
       (144*(1 + y)*H[1, 1, -1, -1, 0, y])/(-1 + y) - 
       (96*(1 + y)*H[1, 1, -1, 0, 0, y])/(-1 + y) - 
       (48*(1 + y)*H[1, 1, -1, 1, 0, y])/(-1 + y) - 
       (12*(-8 - 4*y + 8*y^2)*H[1, 1, 0, -1, 0, y])/(-1 + y)^2 + 
       (4*(-30 - 18*y + 30*y^2)*H[1, 1, 0, 0, 0, y])/(3*(-1 + y)^2) + 
       (8*(-12 - 6*y + 12*y^2)*H[1, 1, 0, 1, 0, y])/(3*(-1 + y)^2) - 
       (48*(1 + y)*H[1, 1, 1, -1, 0, y])/(-1 + y) - 
       (8*(12 - 6*y - 12*y^2)*H[1, 1, 1, 0, 0, y])/(3*(-1 + y)^2) - 
       (16*H[1, 1, 1, 1, 0, y])/(-1 + y)^2 + (16*y^2*H[1, 1, 1, 1, 0, y])/
        (-1 + y)^2 + (1296*(-1 - y^2)*H[0, -1, -1, -1, -1, 0, y])/
        (-1 + y)^2 - (864*(-1 - y^2)*H[0, -1, -1, -1, 0, 0, y])/(-1 + y)^2 - 
       (432*(-1 - y^2)*H[0, -1, -1, -1, 1, 0, y])/(-1 + y)^2 - 
       (864*(-1 - y^2)*H[0, -1, -1, 0, -1, 0, y])/(-1 + y)^2 + 
       (360*(-1 - y^2)*H[0, -1, -1, 0, 0, 0, y])/(-1 + y)^2 + 
       (288*(-1 - y^2)*H[0, -1, -1, 0, 1, 0, y])/(-1 + y)^2 - 
       (432*(-1 - y^2)*H[0, -1, -1, 1, -1, 0, y])/(-1 + y)^2 + 
       (288*(-1 - y^2)*H[0, -1, -1, 1, 0, 0, y])/(-1 + y)^2 + 
       (144*(-1 - y^2)*H[0, -1, -1, 1, 1, 0, y])/(-1 + y)^2 - 
       (864*(-1 - y^2)*H[0, -1, 0, -1, -1, 0, y])/(-1 + y)^2 + 
       (576*(-1 - y^2)*H[0, -1, 0, -1, 0, 0, y])/(-1 + y)^2 + 
       (288*(-1 - y^2)*H[0, -1, 0, -1, 1, 0, y])/(-1 + y)^2 + 
       (360*(-1 - y^2)*H[0, -1, 0, 0, -1, 0, y])/(-1 + y)^2 - 
       (132*(-1 - y^2)*H[0, -1, 0, 0, 0, 0, y])/(-1 + y)^2 - 
       (120*(-1 - y^2)*H[0, -1, 0, 0, 1, 0, y])/(-1 + y)^2 + 
       (288*(-1 - y^2)*H[0, -1, 0, 1, -1, 0, y])/(-1 + y)^2 - 
       (264*(-1 - y^2)*H[0, -1, 0, 1, 0, 0, y])/(-1 + y)^2 - 
       (96*(-1 - y^2)*H[0, -1, 0, 1, 1, 0, y])/(-1 + y)^2 - 
       (432*(-1 - y^2)*H[0, -1, 1, -1, -1, 0, y])/(-1 + y)^2 + 
       (288*(-1 - y^2)*H[0, -1, 1, -1, 0, 0, y])/(-1 + y)^2 + 
       (144*(-1 - y^2)*H[0, -1, 1, -1, 1, 0, y])/(-1 + y)^2 + 
       (288*(-1 - y^2)*H[0, -1, 1, 0, -1, 0, y])/(-1 + y)^2 - 
       (120*(-1 - y^2)*H[0, -1, 1, 0, 0, 0, y])/(-1 + y)^2 - 
       (96*(-1 - y^2)*H[0, -1, 1, 0, 1, 0, y])/(-1 + y)^2 + 
       (144*(-1 - y^2)*H[0, -1, 1, 1, -1, 0, y])/(-1 + y)^2 - 
       (96*(-1 - y^2)*H[0, -1, 1, 1, 0, 0, y])/(-1 + y)^2 - 
       (48*(-1 - y^2)*H[0, -1, 1, 1, 1, 0, y])/(-1 + y)^2 - 
       (216*(-3 - 3*y^2)*H[0, 0, -1, -1, -1, 0, y])/(-1 + y)^2 + 
       (144*(-3 - 3*y^2)*H[0, 0, -1, -1, 0, 0, y])/(-1 + y)^2 + 
       (72*(-3 - 3*y^2)*H[0, 0, -1, -1, 1, 0, y])/(-1 + y)^2 + 
       (144*(-3 - 3*y^2)*H[0, 0, -1, 0, -1, 0, y])/(-1 + y)^2 - 
       (60*(-3 - 3*y^2)*H[0, 0, -1, 0, 0, 0, y])/(-1 + y)^2 - 
       (48*(-3 - 3*y^2)*H[0, 0, -1, 0, 1, 0, y])/(-1 + y)^2 + 
       (72*(-3 - 3*y^2)*H[0, 0, -1, 1, -1, 0, y])/(-1 + y)^2 - 
       (48*(-3 - 3*y^2)*H[0, 0, -1, 1, 0, 0, y])/(-1 + y)^2 + 
       (24*(3 + 3*y^2)*H[0, 0, -1, 1, 1, 0, y])/(-1 + y)^2 + 
       (36*(-7 - 7*y^2)*H[0, 0, 0, -1, -1, 0, y])/(-1 + y)^2 - 
       (24*(-7 - 7*y^2)*H[0, 0, 0, -1, 0, 0, y])/(-1 + y)^2 + 
       (12*(7 + 7*y^2)*H[0, 0, 0, -1, 1, 0, y])/(-1 + y)^2 + 
       (6*(15 + 15*y^2)*H[0, 0, 0, 0, -1, 0, y])/(-1 + y)^2 + 
       ((-31 - 31*y^2)*H[0, 0, 0, 0, 0, 0, y])/(-1 + y)^2 + 
       (2*(-15 - 15*y^2)*H[0, 0, 0, 0, 1, 0, y])/(-1 + y)^2 + 
       (12*(7 + 7*y^2)*H[0, 0, 0, 1, -1, 0, y])/(-1 + y)^2 + 
       (2*(-41 - 41*y^2)*H[0, 0, 0, 1, 0, 0, y])/(-1 + y)^2 + 
       (4*(-7 - 7*y^2)*H[0, 0, 0, 1, 1, 0, y])/(-1 + y)^2 + 
       (72*(-3 - 3*y^2)*H[0, 0, 1, -1, -1, 0, y])/(-1 + y)^2 - 
       (48*(-3 - 3*y^2)*H[0, 0, 1, -1, 0, 0, y])/(-1 + y)^2 + 
       (24*(3 + 3*y^2)*H[0, 0, 1, -1, 1, 0, y])/(-1 + y)^2 + 
       (12*(17 + 17*y^2)*H[0, 0, 1, 0, -1, 0, y])/(-1 + y)^2 + 
       (2*(-45 - 45*y^2)*H[0, 0, 1, 0, 0, 0, y])/(-1 + y)^2 + 
       (4*(-17 - 17*y^2)*H[0, 0, 1, 0, 1, 0, y])/(-1 + y)^2 + 
       (24*(3 + 3*y^2)*H[0, 0, 1, 1, -1, 0, y])/(-1 + y)^2 + 
       (4*(-7 - 7*y^2)*H[0, 0, 1, 1, 0, 0, y])/(-1 + y)^2 + 
       (8*(-3 - 3*y^2)*H[0, 0, 1, 1, 1, 0, y])/(-1 + y)^2 - 
       (432*(-1 - y^2)*H[0, 1, -1, -1, -1, 0, y])/(-1 + y)^2 + 
       (288*(-1 - y^2)*H[0, 1, -1, -1, 0, 0, y])/(-1 + y)^2 + 
       (144*(-1 - y^2)*H[0, 1, -1, -1, 1, 0, y])/(-1 + y)^2 + 
       (288*(-1 - y^2)*H[0, 1, -1, 0, -1, 0, y])/(-1 + y)^2 - 
       (120*(-1 - y^2)*H[0, 1, -1, 0, 0, 0, y])/(-1 + y)^2 - 
       (96*(-1 - y^2)*H[0, 1, -1, 0, 1, 0, y])/(-1 + y)^2 + 
       (144*(-1 - y^2)*H[0, 1, -1, 1, -1, 0, y])/(-1 + y)^2 - 
       (96*(-1 - y^2)*H[0, 1, -1, 1, 0, 0, y])/(-1 + y)^2 - 
       (48*(-1 - y^2)*H[0, 1, -1, 1, 1, 0, y])/(-1 + y)^2 + 
       (72*(-5 - 5*y^2)*H[0, 1, 0, -1, -1, 0, y])/(-1 + y)^2 - 
       (48*(-5 - 5*y^2)*H[0, 1, 0, -1, 0, 0, y])/(-1 + y)^2 - 
       (24*(-5 - 5*y^2)*H[0, 1, 0, -1, 1, 0, y])/(-1 + y)^2 + 
       (12*(13 + 13*y^2)*H[0, 1, 0, 0, -1, 0, y])/(-1 + y)^2 + 
       (2*(-29 - 29*y^2)*H[0, 1, 0, 0, 0, 0, y])/(-1 + y)^2 + 
       (4*(-13 - 13*y^2)*H[0, 1, 0, 0, 1, 0, y])/(-1 + y)^2 - 
       (24*(-5 - 5*y^2)*H[0, 1, 0, 1, -1, 0, y])/(-1 + y)^2 + 
       (4*(-27 - 27*y^2)*H[0, 1, 0, 1, 0, 0, y])/(-1 + y)^2 + 
       (8*(-5 - 5*y^2)*H[0, 1, 0, 1, 1, 0, y])/(-1 + y)^2 + 
       (144*(-1 - y^2)*H[0, 1, 1, -1, -1, 0, y])/(-1 + y)^2 - 
       (96*(-1 - y^2)*H[0, 1, 1, -1, 0, 0, y])/(-1 + y)^2 - 
       (48*(-1 - y^2)*H[0, 1, 1, -1, 1, 0, y])/(-1 + y)^2 + 
       (24*(3 + 3*y^2)*H[0, 1, 1, 0, -1, 0, y])/(-1 + y)^2 + 
       (4*(-7 - 7*y^2)*H[0, 1, 1, 0, 0, 0, y])/(-1 + y)^2 + 
       (8*(-3 - 3*y^2)*H[0, 1, 1, 0, 1, 0, y])/(-1 + y)^2 - 
       (48*(-1 - y^2)*H[0, 1, 1, 1, -1, 0, y])/(-1 + y)^2 + 
       (8*(-5 - 5*y^2)*H[0, 1, 1, 1, 0, 0, y])/(-1 + y)^2 + 
       (16*(-1 - y^2)*H[0, 1, 1, 1, 1, 0, y])/(-1 + y)^2 - 
       (432*(1 + y^2)*H[1, 0, -1, -1, -1, 0, y])/(-1 + y)^2 + 
       (288*(1 + y^2)*H[1, 0, -1, -1, 0, 0, y])/(-1 + y)^2 + 
       (144*(1 + y^2)*H[1, 0, -1, -1, 1, 0, y])/(-1 + y)^2 + 
       (288*(1 + y^2)*H[1, 0, -1, 0, -1, 0, y])/(-1 + y)^2 - 
       (120*(1 + y^2)*H[1, 0, -1, 0, 0, 0, y])/(-1 + y)^2 - 
       (96*(1 + y^2)*H[1, 0, -1, 0, 1, 0, y])/(-1 + y)^2 + 
       (144*(1 + y^2)*H[1, 0, -1, 1, -1, 0, y])/(-1 + y)^2 - 
       (96*(1 + y^2)*H[1, 0, -1, 1, 0, 0, y])/(-1 + y)^2 - 
       (48*(1 + y^2)*H[1, 0, -1, 1, 1, 0, y])/(-1 + y)^2 + 
       (72*(3 + 3*y^2)*H[1, 0, 0, -1, -1, 0, y])/(-1 + y)^2 - 
       (48*(3 + 3*y^2)*H[1, 0, 0, -1, 0, 0, y])/(-1 + y)^2 - 
       (24*(3 + 3*y^2)*H[1, 0, 0, -1, 1, 0, y])/(-1 + y)^2 - 
       (12*(7 + 7*y^2)*H[1, 0, 0, 0, -1, 0, y])/(-1 + y)^2 + 
       (2*(15 + 15*y^2)*H[1, 0, 0, 0, 0, 0, y])/(-1 + y)^2 + 
       (4*(7 + 7*y^2)*H[1, 0, 0, 0, 1, 0, y])/(-1 + y)^2 - 
       (24*(3 + 3*y^2)*H[1, 0, 0, 1, -1, 0, y])/(-1 + y)^2 + 
       (4*(17 + 17*y^2)*H[1, 0, 0, 1, 0, 0, y])/(-1 + y)^2 + 
       (8*(3 + 3*y^2)*H[1, 0, 0, 1, 1, 0, y])/(-1 + y)^2 + 
       (144*(1 + y^2)*H[1, 0, 1, -1, -1, 0, y])/(-1 + y)^2 - 
       (96*(1 + y^2)*H[1, 0, 1, -1, 0, 0, y])/(-1 + y)^2 - 
       (48*(1 + y^2)*H[1, 0, 1, -1, 1, 0, y])/(-1 + y)^2 - 
       (24*(5 + 5*y^2)*H[1, 0, 1, 0, -1, 0, y])/(-1 + y)^2 + 
       (4*(13 + 13*y^2)*H[1, 0, 1, 0, 0, 0, y])/(-1 + y)^2 + 
       (8*(5 + 5*y^2)*H[1, 0, 1, 0, 1, 0, y])/(-1 + y)^2 - 
       (48*(1 + y^2)*H[1, 0, 1, 1, -1, 0, y])/(-1 + y)^2 + 
       (8*(3 + 3*y^2)*H[1, 0, 1, 1, 0, 0, y])/(-1 + y)^2 + 
       (16*(1 + y^2)*H[1, 0, 1, 1, 1, 0, y])/(-1 + y)^2 + 
       (144*(-1 - y^2)*H[1, 1, 0, -1, -1, 0, y])/(-1 + y)^2 - 
       (96*(-1 - y^2)*H[1, 1, 0, -1, 0, 0, y])/(-1 + y)^2 - 
       (48*(-1 - y^2)*H[1, 1, 0, -1, 1, 0, y])/(-1 + y)^2 + 
       (24*(3 + 3*y^2)*H[1, 1, 0, 0, -1, 0, y])/(-1 + y)^2 + 
       (4*(-7 - 7*y^2)*H[1, 1, 0, 0, 0, 0, y])/(-1 + y)^2 + 
       (8*(-3 - 3*y^2)*H[1, 1, 0, 0, 1, 0, y])/(-1 + y)^2 - 
       (48*(-1 - y^2)*H[1, 1, 0, 1, -1, 0, y])/(-1 + y)^2 + 
       (8*(-5 - 5*y^2)*H[1, 1, 0, 1, 0, 0, y])/(-1 + y)^2 + 
       (16*(-1 - y^2)*H[1, 1, 0, 1, 1, 0, y])/(-1 + y)^2 - 
       (48*(1 + y^2)*H[1, 1, 1, 0, -1, 0, y])/(-1 + y)^2 + 
       (8*(3 + 3*y^2)*H[1, 1, 1, 0, 0, 0, y])/(-1 + y)^2 + 
       (16*(1 + y^2)*H[1, 1, 1, 0, 1, 0, y])/(-1 + y)^2 + 
       (16*(-1 - y^2)*H[1, 1, 1, 1, 0, 0, y])/(-1 + y)^2)
 
 
se2l2m = ep^(-1) + (-2 + 2*y - (1 + y)*H[0, y])/(-1 + y) + 
     (ep*(-48 + 48*y + 6*z2 + 18*y*z2 - 24*(1 + y)*H[0, y] + 
        24*(1 + y)*H[-1, 0, y] - 12*H[0, 0, y] - 12*y*H[0, 0, y]))/
      (12*(-1 + y)) + (ep^2*(-24*(1 + y)*z2*H[-1, y] + (1 + y)*(-48 + 6*z2)*
         H[0, y] + 2*(-48 + 48*y + 6*z2 + 18*y*z2 + 14*z3 + 10*y*z3 + 
          24*(1 + y)*H[-1, 0, y] - 12*(1 + y)*H[0, 0, y] - 
          24*H[-1, -1, 0, y] - 24*y*H[-1, -1, 0, y] + 12*H[-1, 0, 0, y] + 
          12*y*H[-1, 0, 0, y] + 12*H[0, -1, 0, y] + 12*y*H[0, -1, 0, y] - 
          6*H[0, 0, 0, y] - 6*y*H[0, 0, 0, y])))/(12*(-1 + y)) + 
     (ep^3*(-768 + 768*y + 96*z2 + 288*y*z2 + 224*z3 + 160*y*z3 + 141*z4 + 
        195*y*z4 - 32*(1 + y)*(6*z2 + 6*z3)*H[-1, y] + 
        8*(1 + y)*(-48 + 6*z2 + 14*z3)*H[0, y] + 192*z2*H[-1, -1, y] + 
        192*y*z2*H[-1, -1, y] + 384*H[-1, 0, y] + 384*y*H[-1, 0, y] - 
        48*z2*H[-1, 0, y] - 48*y*z2*H[-1, 0, y] - 96*z2*H[0, -1, y] - 
        96*y*z2*H[0, -1, y] - 192*H[0, 0, y] - 192*y*H[0, 0, y] + 
        24*z2*H[0, 0, y] + 24*y*z2*H[0, 0, y] - 384*H[-1, -1, 0, y] - 
        384*y*H[-1, -1, 0, y] + 192*H[-1, 0, 0, y] + 192*y*H[-1, 0, 0, y] + 
        192*H[0, -1, 0, y] + 192*y*H[0, -1, 0, y] - 96*H[0, 0, 0, y] - 
        96*y*H[0, 0, 0, y] + 384*H[-1, -1, -1, 0, y] + 
        384*y*H[-1, -1, -1, 0, y] - 192*H[-1, -1, 0, 0, y] - 
        192*y*H[-1, -1, 0, 0, y] - 192*H[-1, 0, -1, 0, y] - 
        192*y*H[-1, 0, -1, 0, y] + 96*H[-1, 0, 0, 0, y] + 
        96*y*H[-1, 0, 0, 0, y] - 192*H[0, -1, -1, 0, y] - 
        192*y*H[0, -1, -1, 0, y] + 96*H[0, -1, 0, 0, y] + 
        96*y*H[0, -1, 0, 0, y] + 96*H[0, 0, -1, 0, y] + 
        96*y*H[0, 0, -1, 0, y] - 48*H[0, 0, 0, 0, y] - 
        48*y*H[0, 0, 0, 0, y]))/(48*(-1 + y)) + 
     ep^4*(-64/(-1 + y) + (32*(1 + y))/(-1 + y) + (24*z2)/(3 - 3*y) + 
       (12*(1 + y)*z2)/(-1 + y) + (8*z3)/(3*(-1 + y)) + 
       (20*(1 + y)*z3)/(3*(-1 + y)) + (z2*z3)/(3*(-1 + y)) - 
       (3*(1 + y)*z2*z3)/(2*(-1 + y)) + (9*z4)/(4 - 4*y) + 
       (65*(1 + y)*z4)/(8*(-1 + y)) + (2*z5)/(5*(-1 + y)) + 
       (29*(1 + y)*z5)/(5*(-1 + y)) - (8*(1 + y)*z2*H[-1, y])/(-1 + y) - 
       (8*(1 + y)*z3*H[-1, y])/(-1 + y) - (7*(1 + y)*z4*H[-1, y])/(-1 + y) + 
       ((1 + y)*(-48 + 6*z2)*H[0, y])/(3*(-1 + y)) + (14*(1 + y)*z3*H[0, y])/
        (3*(-1 + y)) + (47*(1 + y)*z4*H[0, y])/(16*(-1 + y)) + 
       (8*(1 + y)*z2*H[-1, -1, y])/(-1 + y) + (8*(1 + y)*z3*H[-1, -1, y])/
        (-1 + y) - ((1 + y)*(-48 + 6*z2 + 14*z3)*H[-1, 0, y])/(3*(-1 + y)) - 
       (4*(1 + y)*z2*H[0, -1, y])/(-1 + y) - (4*(1 + y)*z3*H[0, -1, y])/
        (-1 + y) + ((1 + y)*(-48 + 6*z2 + 14*z3)*H[0, 0, y])/(6*(-1 + y)) - 
       (8*(1 + y)*z2*H[-1, -1, -1, y])/(-1 + y) + 
       ((1 + y)*(-48 + 6*z2)*H[-1, -1, 0, y])/(3*(-1 + y)) + 
       (4*(1 + y)*z2*H[-1, 0, -1, y])/(-1 + y) - 
       ((1 + y)*(-48 + 6*z2)*H[-1, 0, 0, y])/(6*(-1 + y)) + 
       (4*(1 + y)*z2*H[0, -1, -1, y])/(-1 + y) - 
       ((1 + y)*(-48 + 6*z2)*H[0, -1, 0, y])/(6*(-1 + y)) - 
       (2*(1 + y)*z2*H[0, 0, -1, y])/(-1 + y) + 
       ((1 + y)*(-48 + 6*z2)*H[0, 0, 0, y])/(12*(-1 + y)) + 
       (16*(1 + y)*H[-1, -1, -1, 0, y])/(-1 + y) - 
       (8*(1 + y)*H[-1, -1, 0, 0, y])/(-1 + y) - 
       (8*(1 + y)*H[-1, 0, -1, 0, y])/(-1 + y) + 
       (4*(1 + y)*H[-1, 0, 0, 0, y])/(-1 + y) - 
       (8*(1 + y)*H[0, -1, -1, 0, y])/(-1 + y) + 
       (4*(1 + y)*H[0, -1, 0, 0, y])/(-1 + y) + (4*(1 + y)*H[0, 0, -1, 0, y])/
        (-1 + y) - (2*(1 + y)*H[0, 0, 0, 0, y])/(-1 + y) - 
       (16*(1 + y)*H[-1, -1, -1, -1, 0, y])/(-1 + y) + 
       (8*(1 + y)*H[-1, -1, -1, 0, 0, y])/(-1 + y) + 
       (8*(1 + y)*H[-1, -1, 0, -1, 0, y])/(-1 + y) - 
       (4*(1 + y)*H[-1, -1, 0, 0, 0, y])/(-1 + y) + 
       (8*(1 + y)*H[-1, 0, -1, -1, 0, y])/(-1 + y) - 
       (4*(1 + y)*H[-1, 0, -1, 0, 0, y])/(-1 + y) - 
       (4*(1 + y)*H[-1, 0, 0, -1, 0, y])/(-1 + y) + 
       (2*(1 + y)*H[-1, 0, 0, 0, 0, y])/(-1 + y) + 
       (8*(1 + y)*H[0, -1, -1, -1, 0, y])/(-1 + y) - 
       (4*(1 + y)*H[0, -1, -1, 0, 0, y])/(-1 + y) - 
       (4*(1 + y)*H[0, -1, 0, -1, 0, y])/(-1 + y) + 
       (2*(1 + y)*H[0, -1, 0, 0, 0, y])/(-1 + y) - 
       (4*(1 + y)*H[0, 0, -1, -1, 0, y])/(-1 + y) + 
       (2*(1 + y)*H[0, 0, -1, 0, 0, y])/(-1 + y) + 
       (2*(1 + y)*H[0, 0, 0, -1, 0, y])/(-1 + y) - 
       ((1 + y)*H[0, 0, 0, 0, 0, y])/(-1 + y))
 
 
se3l1mOS = 11/8 + 1/(2*ep^2) + 5/(4*ep) + (5*z2)/2 + 
     (ep*(-165 + 300*z2 + 176*z3))/48 + 
     (ep^2*(-2847 + 660*z2 + 880*z3 + 3636*z4))/96 + 
     (ep^3*(-128625 - 16500*z2 + 36360*z2^2 + 9680*z3 + 17600*z2*z3 + 
        68928*z5))/960

v4l2m1 = 1/(2*ep^2) + (5 - 5*y + 2*(1 + y)*H[0, y])/(ep*(2 - 2*y)) + 
     ((1 + y)*(19/2 - 19/(1 + y) + (9*z2)/2 - (5*z2)/(1 + y) - 5*H[0, y] + 
        4*H[-1, 0, y] - 2*H[0, 0, y]))/(-1 + y) + 
     (ep*(1 + y)*(65/2 - 65/(1 + y) + (45*z2)/2 - (25*z2)/(1 + y) + 
        (35*z3)/3 - (22*z3)/(3*(1 + y)) - 8*z2*H[-1, y] - 
        ((114 + 6*z2)*H[0, y])/6 + 20*H[-1, 0, y] - 10*H[0, 0, y] - 
        16*H[-1, -1, 0, y] + 8*H[-1, 0, 0, y] + 8*H[0, -1, 0, y] - 
        4*H[0, 0, 0, y]))/(-1 + y) + 
     (ep^2*(1 + y)*(211/2 - 211/(1 + y) + (171*z2)/2 - (95*z2)/(1 + y) + 
        (175*z3)/3 - (110*z3)/(3*(1 + y)) + (647*z4)/8 - 
        (303*z4)/(4*(1 + y)) - (4*(30*z2 + 24*z3)*H[-1, y])/3 - 
        ((390 + 30*z2 - 52*z3)*H[0, y])/6 + 32*z2*H[-1, -1, y] + 
        76*H[-1, 0, y] + 4*z2*H[-1, 0, y] - 16*z2*H[0, -1, y] - 
        38*H[0, 0, y] - 2*z2*H[0, 0, y] - 80*H[-1, -1, 0, y] + 
        40*H[-1, 0, 0, y] + 40*H[0, -1, 0, y] - 20*H[0, 0, 0, y] + 
        64*H[-1, -1, -1, 0, y] - 32*H[-1, -1, 0, 0, y] - 
        32*H[-1, 0, -1, 0, y] + 16*H[-1, 0, 0, 0, y] - 
        32*H[0, -1, -1, 0, y] + 16*H[0, -1, 0, 0, y] + 16*H[0, 0, -1, 0, y] - 
        8*H[0, 0, 0, 0, y]))/(-1 + y) + 
     (ep^3*(1 + y)*(665/2 - 665/(1 + y) + (585*z2)/2 - (325*z2)/(1 + y) + 
        (665*z3)/3 - (418*z3)/(3*(1 + y)) + 41*z2*z3 - 
        (110*z2*z3)/(3*(1 + y)) + (3235*z4)/8 - (1515*z4)/(4*(1 + y)) + 
        (839*z5)/5 - (718*z5)/(5*(1 + y)) - (2*(3420*z2 + 3600*z3 + 3870*z4)*
          H[-1, y])/45 + (-211 - 19*z2 + (130*z3)/3 + (41*z4)/4)*H[0, y] + 
        160*z2*H[-1, -1, y] + 128*z3*H[-1, -1, y] + 260*H[-1, 0, y] + 
        20*z2*H[-1, 0, y] - (104*z3*H[-1, 0, y])/3 - 80*z2*H[0, -1, y] - 
        64*z3*H[0, -1, y] - 130*H[0, 0, y] - 10*z2*H[0, 0, y] + 
        (52*z3*H[0, 0, y])/3 - 128*z2*H[-1, -1, -1, y] - 
        304*H[-1, -1, 0, y] - 16*z2*H[-1, -1, 0, y] + 64*z2*H[-1, 0, -1, y] + 
        152*H[-1, 0, 0, y] + 8*z2*H[-1, 0, 0, y] + 64*z2*H[0, -1, -1, y] + 
        152*H[0, -1, 0, y] + 8*z2*H[0, -1, 0, y] - 32*z2*H[0, 0, -1, y] - 
        76*H[0, 0, 0, y] - 4*z2*H[0, 0, 0, y] + 320*H[-1, -1, -1, 0, y] - 
        160*H[-1, -1, 0, 0, y] - 160*H[-1, 0, -1, 0, y] + 
        80*H[-1, 0, 0, 0, y] - 160*H[0, -1, -1, 0, y] + 
        80*H[0, -1, 0, 0, y] + 80*H[0, 0, -1, 0, y] - 40*H[0, 0, 0, 0, y] - 
        256*H[-1, -1, -1, -1, 0, y] + 128*H[-1, -1, -1, 0, 0, y] + 
        128*H[-1, -1, 0, -1, 0, y] - 64*H[-1, -1, 0, 0, 0, y] + 
        128*H[-1, 0, -1, -1, 0, y] - 64*H[-1, 0, -1, 0, 0, y] - 
        64*H[-1, 0, 0, -1, 0, y] + 32*H[-1, 0, 0, 0, 0, y] + 
        128*H[0, -1, -1, -1, 0, y] - 64*H[0, -1, -1, 0, 0, y] - 
        64*H[0, -1, 0, -1, 0, y] + 32*H[0, -1, 0, 0, 0, y] - 
        64*H[0, 0, -1, -1, 0, y] + 32*H[0, 0, -1, 0, 0, y] + 
        32*H[0, 0, 0, -1, 0, y] - 16*H[0, 0, 0, 0, 0, y]))/(-1 + y)
 
 
v4l2m2 = 1/(2*ep^2) + 5/(2*ep) + (-48*y*z2*H[0, y] + 
       (-1 + y^2)*(114 + 6*z2 - 12*H[0, 0, y]) - 48*y*H[0, 0, 0, y])/
      (12*(-1 + y^2)) + (ep*(-5850 + 5850*y^2 - 450*z2 + 450*y^2*z2 - 
        480*z3 + 480*y^2*z3 + 4680*y*z4 + 30*(6*(-1 - 4*y + y^2)*z2 + 
          24*y*z3)*H[0, y] - 1440*y*z2*H[-1, 0, y] + 900*H[0, 0, y] - 
        900*y^2*H[0, 0, y] + 2160*y*z2*H[0, 0, y] + 1440*y*z2*H[1, 0, y] - 
        1080*H[0, -1, 0, y] + 1080*y^2*H[0, -1, 0, y] + 540*H[0, 0, 0, y] - 
        720*y*H[0, 0, 0, y] - 540*y^2*H[0, 0, 0, y] + 360*H[0, 1, 0, y] - 
        360*y^2*H[0, 1, 0, y] - 360*H[1, 0, 0, y] + 360*y^2*H[1, 0, 0, y] - 
        1440*y*H[-1, 0, 0, 0, y] + 4320*y*H[0, 0, -1, 0, y] - 
        720*y*H[0, 0, 0, 0, y] - 1440*y*H[0, 0, 1, 0, y] + 
        1440*y*H[0, 1, 0, 0, y] + 1440*y*H[1, 0, 0, 0, y]))/
      (180*(-1 + y^2)) + (ep^2*(-2532 + 2532*y^2 - 228*z2 + 228*y^2*z2 - 
        320*z3 + 320*y^2*z3 - 99*z4 + 624*y*z4 + 99*y^2*z4 - 672*y*z5 + 
        1248*y*z4*H[-1, y] - 120*z2*H[0, y] + 96*y*z2*H[0, y] + 
        120*y^2*z2*H[0, y] - 192*z3*H[0, y] + 96*y*z3*H[0, y] + 
        192*y^2*z3*H[0, y] - 2712*y*z4*H[0, y] + 144*z3*H[1, y] - 
        144*y^2*z3*H[1, y] - 1248*y*z4*H[1, y] - 192*y*z2*H[-1, 0, y] + 
        192*y*z3*H[-1, 0, y] + 144*z2*H[0, -1, y] - 144*y^2*z2*H[0, -1, y] + 
        456*H[0, 0, y] - 456*y^2*H[0, 0, y] - 48*z2*H[0, 0, y] + 
        288*y*z2*H[0, 0, y] + 48*y^2*z2*H[0, 0, y] + 576*y*z3*H[0, 0, y] - 
        48*z2*H[0, 1, y] + 48*y^2*z2*H[0, 1, y] - 576*y*z3*H[0, 1, y] + 
        48*z2*H[1, 0, y] + 192*y*z2*H[1, 0, y] - 48*y^2*z2*H[1, 0, y] - 
        192*y*z3*H[1, 0, y] - 384*y*z2*H[-1, -1, 0, y] + 
        576*y*z2*H[-1, 0, 0, y] + 384*y*z2*H[-1, 1, 0, y] - 
        720*H[0, -1, 0, y] + 720*y^2*H[0, -1, 0, y] + 
        384*y*z2*H[0, -1, 0, y] - 576*y*z2*H[0, 0, -1, y] + 
        360*H[0, 0, 0, y] + 96*y*H[0, 0, 0, y] - 360*y^2*H[0, 0, 0, y] - 
        384*y*z2*H[0, 0, 0, y] + 192*y*z2*H[0, 0, 1, y] + 240*H[0, 1, 0, y] - 
        240*y^2*H[0, 1, 0, y] - 576*y*z2*H[0, 1, 0, y] + 
        384*y*z2*H[1, -1, 0, y] - 240*H[1, 0, 0, y] + 240*y^2*H[1, 0, 0, y] - 
        576*y*z2*H[1, 0, 0, y] - 384*y*z2*H[1, 1, 0, y] - 
        192*y*H[-1, 0, 0, 0, y] + 864*H[0, -1, -1, 0, y] - 
        864*y^2*H[0, -1, -1, 0, y] - 576*H[0, -1, 0, 0, y] + 
        576*y^2*H[0, -1, 0, 0, y] - 288*H[0, -1, 1, 0, y] + 
        288*y^2*H[0, -1, 1, 0, y] - 432*H[0, 0, -1, 0, y] + 
        576*y*H[0, 0, -1, 0, y] + 432*y^2*H[0, 0, -1, 0, y] + 
        168*H[0, 0, 0, 0, y] - 96*y*H[0, 0, 0, 0, y] - 
        168*y^2*H[0, 0, 0, 0, y] + 144*H[0, 0, 1, 0, y] - 
        192*y*H[0, 0, 1, 0, y] - 144*y^2*H[0, 0, 1, 0, y] - 
        288*H[0, 1, -1, 0, y] + 288*y^2*H[0, 1, -1, 0, y] + 
        240*H[0, 1, 0, 0, y] + 192*y*H[0, 1, 0, 0, y] - 
        240*y^2*H[0, 1, 0, 0, y] + 96*H[0, 1, 1, 0, y] - 
        96*y^2*H[0, 1, 1, 0, y] + 288*H[1, 0, -1, 0, y] - 
        288*y^2*H[1, 0, -1, 0, y] - 144*H[1, 0, 0, 0, y] + 
        192*y*H[1, 0, 0, 0, y] + 144*y^2*H[1, 0, 0, 0, y] - 
        96*H[1, 0, 1, 0, y] + 96*y^2*H[1, 0, 1, 0, y] + 96*H[1, 1, 0, 0, y] - 
        96*y^2*H[1, 1, 0, 0, y] - 384*y*H[-1, -1, 0, 0, 0, y] + 
        1152*y*H[-1, 0, 0, -1, 0, y] - 192*y*H[-1, 0, 0, 0, 0, y] - 
        384*y*H[-1, 0, 0, 1, 0, y] + 384*y*H[-1, 0, 1, 0, 0, y] + 
        384*y*H[-1, 1, 0, 0, 0, y] + 384*y*H[0, -1, 0, 0, 0, y] - 
        3456*y*H[0, 0, -1, -1, 0, y] + 2304*y*H[0, 0, -1, 0, 0, y] + 
        1152*y*H[0, 0, -1, 1, 0, y] + 576*y*H[0, 0, 0, -1, 0, y] - 
        480*y*H[0, 0, 0, 0, 0, y] - 192*y*H[0, 0, 0, 1, 0, y] + 
        1152*y*H[0, 0, 1, -1, 0, y] - 1344*y*H[0, 0, 1, 0, 0, y] - 
        384*y*H[0, 0, 1, 1, 0, y] - 1152*y*H[0, 1, 0, -1, 0, y] + 
        192*y*H[0, 1, 0, 0, 0, y] + 384*y*H[0, 1, 0, 1, 0, y] - 
        384*y*H[0, 1, 1, 0, 0, y] + 384*y*H[1, -1, 0, 0, 0, y] - 
        1152*y*H[1, 0, 0, -1, 0, y] + 192*y*H[1, 0, 0, 0, 0, y] + 
        384*y*H[1, 0, 0, 1, 0, y] - 384*y*H[1, 0, 1, 0, 0, y] - 
        384*y*H[1, 1, 0, 0, 0, y]))/(24*(-1 + y^2))
 
 
v4l3m = 1/(2*ep^2) + 5/(2*ep) + (38 - 6*z2)/4 + (12*y*z2*H[0, y])/
      (3 - 3*y^2) - H[0, 0, y] - (4*y*H[0, 0, 0, y])/(-1 + y^2) + 
     (ep*(-195 + 195*y^2 + 45*z2 - 45*y^2*z2 + 20*z3 - 20*y^2*z3 - 6*y*z4 - 
        72*z2*H[-1, y] + 72*y^2*z2*H[-1, y] + 6*z2*H[0, y] - 
        24*y*z2*H[0, y] - 54*y^2*z2*H[0, y] - 48*y*z2*H[-1, 0, y] + 
        144*y*z2*H[0, -1, y] + 30*H[0, 0, y] - 30*y^2*H[0, 0, y] + 
        48*y*z2*H[1, 0, y] - 24*H[-1, 0, 0, y] + 24*y^2*H[-1, 0, 0, y] - 
        36*H[0, -1, 0, y] + 36*y^2*H[0, -1, 0, y] + 18*H[0, 0, 0, y] - 
        24*y*H[0, 0, 0, y] - 66*y^2*H[0, 0, 0, y] + 12*H[0, 1, 0, y] - 
        12*y^2*H[0, 1, 0, y] + 12*H[1, 0, 0, y] - 12*y^2*H[1, 0, 0, y] - 
        48*y*H[-1, 0, 0, 0, y] + 48*y*H[0, -1, 0, 0, y] + 
        144*y*H[0, 0, -1, 0, y] - 72*y*H[0, 0, 0, 0, y] - 
        48*y*H[0, 0, 1, 0, y] + 48*y*H[1, 0, 0, 0, y]))/(6*(-1 + y^2)) + 
     (ep^2*(-2532 + 2532*y^2 + 684*z2 - 684*y^2*z2 + 400*z3 - 400*y^2*z3 + 
        1104*y*z2*z3 + 165*z4 - 24*y*z4 - 213*y^2*z4 - 744*y*z5 - 
        1440*z2*H[-1, y] + 1440*y^2*z2*H[-1, y] - 624*z3*H[-1, y] + 
        624*y^2*z3*H[-1, y] - 48*y*z4*H[-1, y] + 120*z2*H[0, y] + 
        96*y*z2*H[0, y] - 1080*y^2*z2*H[0, y] - 48*z3*H[0, y] + 
        48*y^2*z3*H[0, y] - 216*y*z4*H[0, y] - 192*z3*H[1, y] + 
        192*y^2*z3*H[1, y] + 48*y*z4*H[1, y] + 1152*z2*H[-1, -1, y] - 
        1152*y^2*z2*H[-1, -1, y] - 672*z2*H[-1, 0, y] - 
        192*y*z2*H[-1, 0, y] + 288*y^2*z2*H[-1, 0, y] - 144*z2*H[0, -1, y] + 
        576*y*z2*H[0, -1, y] + 1296*y^2*z2*H[0, -1, y] + 
        1248*y*z3*H[0, -1, y] + 456*H[0, 0, y] - 456*y^2*H[0, 0, y] + 
        480*y*z3*H[0, 0, y] - 48*z2*H[0, 1, y] + 48*y^2*z2*H[0, 1, y] + 
        96*y*z3*H[0, 1, y] - 576*z2*H[1, -1, y] + 576*y^2*z2*H[1, -1, y] + 
        432*z2*H[1, 0, y] + 192*y*z2*H[1, 0, y] - 48*y^2*z2*H[1, 0, y] - 
        384*y*z2*H[-1, -1, 0, y] + 1152*y*z2*H[-1, 0, -1, y] - 
        480*H[-1, 0, 0, y] + 480*y^2*H[-1, 0, 0, y] + 
        384*y*z2*H[-1, 1, 0, y] - 2304*y*z2*H[0, -1, -1, y] - 
        720*H[0, -1, 0, y] + 720*y^2*H[0, -1, 0, y] + 
        1344*y*z2*H[0, -1, 0, y] + 360*H[0, 0, 0, y] + 96*y*H[0, 0, 0, y] - 
        1320*y^2*H[0, 0, 0, y] + 96*y*z2*H[0, 0, 0, y] + 
        192*y*z2*H[0, 0, 1, y] + 1152*y*z2*H[0, 1, -1, y] + 
        240*H[0, 1, 0, y] - 240*y^2*H[0, 1, 0, y] - 960*y*z2*H[0, 1, 0, y] + 
        384*y*z2*H[1, -1, 0, y] - 1152*y*z2*H[1, 0, -1, y] + 
        240*H[1, 0, 0, y] - 240*y^2*H[1, 0, 0, y] - 384*y*z2*H[1, 1, 0, y] + 
        384*H[-1, -1, 0, 0, y] - 384*y^2*H[-1, -1, 0, 0, y] + 
        576*H[-1, 0, -1, 0, y] - 576*y^2*H[-1, 0, -1, 0, y] - 
        864*H[-1, 0, 0, 0, y] - 192*y*H[-1, 0, 0, 0, y] + 
        480*y^2*H[-1, 0, 0, 0, y] - 192*H[-1, 0, 1, 0, y] + 
        192*y^2*H[-1, 0, 1, 0, y] - 192*H[-1, 1, 0, 0, y] + 
        192*y^2*H[-1, 1, 0, 0, y] + 864*H[0, -1, -1, 0, y] - 
        864*y^2*H[0, -1, -1, 0, y] - 672*H[0, -1, 0, 0, y] + 
        192*y*H[0, -1, 0, 0, y] + 1056*y^2*H[0, -1, 0, 0, y] - 
        288*H[0, -1, 1, 0, y] + 288*y^2*H[0, -1, 1, 0, y] - 
        432*H[0, 0, -1, 0, y] + 576*y*H[0, 0, -1, 0, y] + 
        1584*y^2*H[0, 0, -1, 0, y] + 168*H[0, 0, 0, 0, y] - 
        288*y*H[0, 0, 0, 0, y] - 744*y^2*H[0, 0, 0, 0, y] + 
        144*H[0, 0, 1, 0, y] - 192*y*H[0, 0, 1, 0, y] - 
        528*y^2*H[0, 0, 1, 0, y] - 288*H[0, 1, -1, 0, y] + 
        288*y^2*H[0, 1, -1, 0, y] + 336*H[0, 1, 0, 0, y] - 
        336*y^2*H[0, 1, 0, 0, y] + 96*H[0, 1, 1, 0, y] - 
        96*y^2*H[0, 1, 1, 0, y] - 192*H[1, -1, 0, 0, y] + 
        192*y^2*H[1, -1, 0, 0, y] - 288*H[1, 0, -1, 0, y] + 
        288*y^2*H[1, 0, -1, 0, y] + 528*H[1, 0, 0, 0, y] + 
        192*y*H[1, 0, 0, 0, y] - 144*y^2*H[1, 0, 0, 0, y] + 
        96*H[1, 0, 1, 0, y] - 96*y^2*H[1, 0, 1, 0, y] + 96*H[1, 1, 0, 0, y] - 
        96*y^2*H[1, 1, 0, 0, y] - 384*y*H[-1, -1, 0, 0, 0, y] + 
        384*y*H[-1, 0, -1, 0, 0, y] + 1152*y*H[-1, 0, 0, -1, 0, y] - 
        576*y*H[-1, 0, 0, 0, 0, y] - 384*y*H[-1, 0, 0, 1, 0, y] + 
        384*y*H[-1, 1, 0, 0, 0, y] - 768*y*H[0, -1, -1, 0, 0, y] - 
        1152*y*H[0, -1, 0, -1, 0, y] + 1728*y*H[0, -1, 0, 0, 0, y] + 
        384*y*H[0, -1, 0, 1, 0, y] + 384*y*H[0, -1, 1, 0, 0, y] - 
        3456*y*H[0, 0, -1, -1, 0, y] + 2496*y*H[0, 0, -1, 0, 0, y] + 
        1152*y*H[0, 0, -1, 1, 0, y] + 1728*y*H[0, 0, 0, -1, 0, y] - 
        672*y*H[0, 0, 0, 0, 0, y] - 576*y*H[0, 0, 0, 1, 0, y] + 
        1152*y*H[0, 0, 1, -1, 0, y] - 1152*y*H[0, 0, 1, 0, 0, y] - 
        384*y*H[0, 0, 1, 1, 0, y] + 384*y*H[0, 1, -1, 0, 0, y] - 
        768*y*H[0, 1, 0, 0, 0, y] - 384*y*H[0, 1, 1, 0, 0, y] + 
        384*y*H[1, -1, 0, 0, 0, y] - 384*y*H[1, 0, -1, 0, 0, y] - 
        1152*y*H[1, 0, 0, -1, 0, y] + 576*y*H[1, 0, 0, 0, 0, y] + 
        384*y*H[1, 0, 0, 1, 0, y] - 384*y*H[1, 1, 0, 0, 0, y] + 
        576*z2*H[-1, y]*Log[2] - 576*y^2*z2*H[-1, y]*Log[2] + 
        576*z2*H[1, y]*Log[2] - 576*y^2*z2*H[1, y]*Log[2] - 
        1152*y*z2*H[0, -1, y]*Log[2] - 1152*y*z2*H[0, 1, y]*Log[2]))/
      (24*(-1 + y)*(1 + y))
 
 
v4l3md = 1/(2*ep^2) + (1 - ((1 + y)*H[0, y])/(2*(-1 + y)))/ep + 
     (-4 + 4*y + 2*z2 - 2*H[0, y] - 2*y*H[0, y] + 6*H[-1, 0, y] + 
       6*y*H[-1, 0, y] - H[0, 0, y] - 7*y*H[0, 0, y] - 2*H[1, 0, y] - 
       2*y*H[1, 0, y])/(2*(-1 + y)) + 
     ep*(4 + (20*z3)/3 + (6*z2 + 33*z3)/(3*(-1 + y)) + 
       (3*(-3 + y)*z2*H[-1, y])/(-1 + y) + 
       ((-12*(1 + y)^2 + 6*(1 + 7*y - 2*y^2)*z2)*H[0, y])/(6*(-1 + y^2)) + 
       ((1 + y)*z2*H[1, y])/(-1 + y) + (6*(1 + y)*H[-1, 0, y])/(-1 + y) + 
       ((1 + 7*y)*H[0, 0, y])/(1 - y) - (2*(1 + y)*H[1, 0, y])/(-1 + y) - 
       (18*(1 + y)*H[-1, -1, 0, y])/(-1 + y) + (2*(5 + 7*y)*H[-1, 0, 0, y])/
        (-1 + y) + (6*(1 + y)*H[-1, 1, 0, y])/(-1 + y) + 
       (3*(1 + 7*y)*H[0, -1, 0, y])/(-1 + y) + 
       ((1 + 12*y + 27*y^2)*H[0, 0, 0, y])/(2 - 2*y^2) + 
       ((1 + 7*y)*H[0, 1, 0, y])/(1 - y) + (6*(1 + y)*H[1, -1, 0, y])/
        (-1 + y) + ((5 + 3*y)*H[1, 0, 0, y])/(1 - y) - 
       (2*(1 + y)*H[1, 1, 0, y])/(-1 + y)) + 
     ep^2*(8 + (40*z3)/3 + (13*z4)/2 + 
       (-30*(96 + 96*y - 96*y^2 - 96*y^3)*z2 + 15840*(-1 + y)*(1 + y)^2*z3 + 
         360*(-27 - 31*y + 27*y^2 + 31*y^3)*z4)/(720*(-1 + y^2)^2) + 
       ((6*(1 + 7*y - 2*y^2)*z2 + (1 + y)*(-12 + 13*z3 + y*(-12 + 67*z3)))*
         H[0, y])/(3*(-1 + y^2)) - (6*(-7 + y)*z2*H[-1, -1, y])/(-1 + y) + 
       ((72*(1 + y)^2 - 6*(23 + 10*y + 3*y^2)*z2)*H[-1, 0, y])/
        (6*(-1 + y^2)) - (6*(1 + y)*z2*H[-1, 1, y])/(-1 + y) + 
       (3*(-3 - 16*y + 3*y^2)*z2*H[0, -1, y])/(-1 + y^2) + 
       ((-12 - 84*y + 6*z2 + 30*y*z2)*H[0, 0, y])/(6*(-1 + y)) + 
       ((1 + 7*y)*z2*H[0, 1, y])/(-1 + y) + (6*(-3 + y)*z2*H[1, -1, y])/
        (-1 + y) - ((12*(1 + y)^2 + 6*(-7 + y)*z2)*H[1, 0, y])/
        (3*(-1 + y^2)) + (2*(1 + y)*z2*H[1, 1, y])/(-1 + y) - 
       (36*(1 + y)*H[-1, -1, 0, y])/(-1 + y) + (4*(5 + 7*y)*H[-1, 0, 0, y])/
        (-1 + y) + (12*(1 + y)*H[-1, 1, 0, y])/(-1 + y) + 
       (6*(1 + 7*y)*H[0, -1, 0, y])/(-1 + y) + 
       ((1 + 12*y + 27*y^2)*H[0, 0, 0, y])/(1 - y^2) - 
       (2*(1 + 7*y)*H[0, 1, 0, y])/(-1 + y) + (12*(1 + y)*H[1, -1, 0, y])/
        (-1 + y) - (2*(5 + 3*y)*H[1, 0, 0, y])/(-1 + y) - 
       (4*(1 + y)*H[1, 1, 0, y])/(-1 + y) + (108*(1 + y)*H[-1, -1, -1, 0, y])/
        (-1 + y) - (16*(4 + 5*y)*H[-1, -1, 0, 0, y])/(-1 + y) - 
       (36*(1 + y)*H[-1, -1, 1, 0, y])/(-1 + y) - 
       (12*(5 + 7*y)*H[-1, 0, -1, 0, y])/(-1 + y) + 
       (4*(3 + 17*y + 10*y^2)*H[-1, 0, 0, 0, y])/(-1 + y^2) + 
       (4*(5 + 7*y)*H[-1, 0, 1, 0, y])/(-1 + y) - 
       (36*(1 + y)*H[-1, 1, -1, 0, y])/(-1 + y) + 
       (4*(5 + 7*y)*H[-1, 1, 0, 0, y])/(-1 + y) + 
       (12*(1 + y)*H[-1, 1, 1, 0, y])/(-1 + y) - 
       (18*(1 + 7*y)*H[0, -1, -1, 0, y])/(-1 + y) + 
       (2*(5 + 44*y + 47*y^2)*H[0, -1, 0, 0, y])/(-1 + y^2) + 
       (6*(1 + 7*y)*H[0, -1, 1, 0, y])/(-1 + y) + 
       ((3 + 36*y + 81*y^2)*H[0, 0, -1, 0, y])/(-1 + y^2) + 
       ((1 + 20*y + 67*y^2)*H[0, 0, 0, 0, y])/(2 - 2*y^2) + 
       ((1 + 12*y + 27*y^2)*H[0, 0, 1, 0, y])/(1 - y^2) + 
       (6*(1 + 7*y)*H[0, 1, -1, 0, y])/(-1 + y) + 
       ((5 + 39*y)*H[0, 1, 0, 0, y])/(1 - y) - (2*(1 + 7*y)*H[0, 1, 1, 0, y])/
        (-1 + y) - (36*(1 + y)*H[1, -1, -1, 0, y])/(-1 + y) + 
       (4*(5 + 7*y)*H[1, -1, 0, 0, y])/(-1 + y) + 
       (12*(1 + y)*H[1, -1, 1, 0, y])/(-1 + y) + 
       (6*(5 + 3*y)*H[1, 0, -1, 0, y])/(-1 + y) + 
       ((5 + 28*y + 7*y^2)*H[1, 0, 0, 0, y])/(1 - y^2) - 
       (2*(5 + 3*y)*H[1, 0, 1, 0, y])/(-1 + y) + 
       (12*(1 + y)*H[1, 1, -1, 0, y])/(-1 + y) - 
       (2*(1 + 7*y)*H[1, 1, 0, 0, y])/(-1 + y) - (4*(1 + y)*H[1, 1, 1, 0, y])/
        (-1 + y) + (H[1, y]*(288*(13 + 9*y)*z3 + 
          6*z2*(96 + y*(96 - 576*Log[2]) + 576*Log[2])))/(288*(-1 + y)) + 
       (H[-1, y]*(-576*(23 + 10*y)*z3 + 6*z2*(-864 + y*(288 - 576*Log[2]) + 
            576*Log[2])))/(288*(-1 + y)))
 
 
v4l4m = 1/(2*ep^2) + (-5 + 5*y - 2*H[0, y] - 2*y*H[0, y])/(2*ep*(-1 + y)) + 
     (-19 + 19*y^2 - z2 + 4*y*z2 + 5*y^2*z2 - 10*H[0, y] - 20*y*H[0, y] - 
       10*y^2*H[0, y] - 4*y*z2*H[0, y] + 4*H[-1, 0, y] + 8*y*H[-1, 0, y] + 
       4*y^2*H[-1, 0, y] - 4*H[0, 0, y] - 4*y*H[0, 0, y] - 4*y*H[0, 0, 0, y])/
      (2*(-1 + y)*(1 + y)) + (ep*(-195 + 195*y^2 - 15*z2 + 60*y*z2 + 
        75*y^2*z2 + 26*z3 + 24*y*z3 - 2*y^2*z3 + 3*y*z4 + 24*z2*H[-1, y] - 
        24*y*z2*H[-1, y] - 48*y^2*z2*H[-1, y] - 114*H[0, y] - 228*y*H[0, y] - 
        114*y^2*H[0, y] - 6*z2*H[0, y] - 24*y*z2*H[0, y] + 
        18*y^2*z2*H[0, y] + 24*y*z3*H[0, y] + 60*H[-1, 0, y] + 
        120*y*H[-1, 0, y] + 60*y^2*H[-1, 0, y] - 24*y*z2*H[-1, 0, y] + 
        72*y*z2*H[0, -1, y] - 60*H[0, 0, y] - 60*y*H[0, 0, y] - 
        12*y*z2*H[0, 0, y] - 24*H[-1, -1, 0, y] - 48*y*H[-1, -1, 0, y] - 
        24*y^2*H[-1, -1, 0, y] + 24*H[-1, 0, 0, y] + 24*y*H[-1, 0, 0, y] + 
        24*H[0, -1, 0, y] + 24*y*H[0, -1, 0, y] - 24*H[0, 0, 0, y] - 
        36*y*H[0, 0, 0, y] + 24*y^2*H[0, 0, 0, y] - 24*H[1, 0, 0, y] + 
        24*y^2*H[1, 0, 0, y] - 24*y*H[-1, 0, 0, 0, y] + 
        24*y*H[0, -1, 0, 0, y] + 24*y*H[0, 0, -1, 0, y] - 
        36*y*H[0, 0, 0, 0, y] - 48*y*H[0, 1, 0, 0, y]))/
      (6*(-1 + y)*(1 + y)) + (ep^2*(-2532 + 2532*y^2 - 228*z2 + 912*y*z2 + 
        1140*y^2*z2 + 520*z3 + 480*y*z3 - 40*y^2*z3 + 432*y*z2*z3 + 123*z4 + 
        252*y*z4 + 93*y^2*z4 - 264*y*z5 + 480*z2*H[-1, y] - 
        480*y*z2*H[-1, y] - 960*y^2*z2*H[-1, y] + 144*z3*H[-1, y] - 
        192*y*z3*H[-1, y] - 336*y^2*z3*H[-1, y] + 24*y*z4*H[-1, y] - 
        1560*H[0, y] - 3120*y*H[0, y] - 1560*y^2*H[0, y] - 120*z2*H[0, y] - 
        192*y*z2*H[0, y] + 360*y^2*z2*H[0, y] + 208*z3*H[0, y] + 
        320*y*z3*H[0, y] - 176*y^2*z3*H[0, y] + 60*y*z4*H[0, y] + 
        528*z3*H[1, y] - 528*y^2*z3*H[1, y] - 192*z2*H[-1, -1, y] + 
        192*y*z2*H[-1, -1, y] + 384*y^2*z2*H[-1, -1, y] + 912*H[-1, 0, y] + 
        1824*y*H[-1, 0, y] + 912*y^2*H[-1, 0, y] + 144*z2*H[-1, 0, y] - 
        192*y*z2*H[-1, 0, y] - 48*y^2*z2*H[-1, 0, y] + 192*y*z3*H[-1, 0, y] + 
        192*z2*H[0, -1, y] + 480*y*z2*H[0, -1, y] - 576*y^2*z2*H[0, -1, y] + 
        480*y*z3*H[0, -1, y] - 912*H[0, 0, y] - 912*y*H[0, 0, y] - 
        48*z2*H[0, 0, y] - 96*y*z2*H[0, 0, y] + 96*y^2*z2*H[0, 0, y] + 
        288*y*z3*H[0, 0, y] + 1056*y*z3*H[0, 1, y] + 576*z2*H[1, -1, y] - 
        576*y^2*z2*H[1, -1, y] - 192*z2*H[1, 0, y] + 192*y^2*z2*H[1, 0, y] - 
        480*H[-1, -1, 0, y] - 960*y*H[-1, -1, 0, y] - 
        480*y^2*H[-1, -1, 0, y] - 192*y*z2*H[-1, -1, 0, y] + 
        576*y*z2*H[-1, 0, -1, y] + 480*H[-1, 0, 0, y] + 
        480*y*H[-1, 0, 0, y] - 96*y*z2*H[-1, 0, 0, y] - 
        576*y*z2*H[0, -1, -1, y] + 480*H[0, -1, 0, y] + 
        480*y*H[0, -1, 0, y] + 288*y*z2*H[0, -1, 0, y] + 
        480*y*z2*H[0, 0, -1, y] - 480*H[0, 0, 0, y] - 432*y*H[0, 0, 0, y] + 
        480*y^2*H[0, 0, 0, y] - 96*y*z2*H[0, 0, 0, y] + 
        1152*y*z2*H[0, 1, -1, y] - 384*y*z2*H[0, 1, 0, y] - 
        480*H[1, 0, 0, y] + 480*y^2*H[1, 0, 0, y] + 192*H[-1, -1, -1, 0, y] + 
        384*y*H[-1, -1, -1, 0, y] + 192*y^2*H[-1, -1, -1, 0, y] - 
        192*H[-1, -1, 0, 0, y] - 192*y*H[-1, -1, 0, 0, y] - 
        192*H[-1, 0, -1, 0, y] - 192*y*H[-1, 0, -1, 0, y] + 
        288*H[-1, 0, 0, 0, y] - 96*y*H[-1, 0, 0, 0, y] - 
        96*y^2*H[-1, 0, 0, 0, y] + 192*H[-1, 1, 0, 0, y] - 
        192*y^2*H[-1, 1, 0, 0, y] - 192*H[0, -1, -1, 0, y] - 
        192*y*H[0, -1, -1, 0, y] + 192*H[0, -1, 0, 0, y] + 
        288*y*H[0, -1, 0, 0, y] - 192*y^2*H[0, -1, 0, 0, y] + 
        192*H[0, 0, -1, 0, y] + 288*y*H[0, 0, -1, 0, y] - 
        192*y^2*H[0, 0, -1, 0, y] - 192*H[0, 0, 0, 0, y] - 
        336*y*H[0, 0, 0, 0, y] + 288*y^2*H[0, 0, 0, 0, y] - 
        192*H[0, 1, 0, 0, y] - 384*y*H[0, 1, 0, 0, y] + 
        384*y^2*H[0, 1, 0, 0, y] + 192*H[1, -1, 0, 0, y] - 
        192*y^2*H[1, -1, 0, 0, y] + 192*H[1, 0, -1, 0, y] - 
        192*y^2*H[1, 0, -1, 0, y] - 384*H[1, 0, 0, 0, y] + 
        384*y^2*H[1, 0, 0, 0, y] - 384*H[1, 1, 0, 0, y] + 
        384*y^2*H[1, 1, 0, 0, y] - 192*y*H[-1, -1, 0, 0, 0, y] + 
        192*y*H[-1, 0, -1, 0, 0, y] + 192*y*H[-1, 0, 0, -1, 0, y] - 
        288*y*H[-1, 0, 0, 0, 0, y] - 384*y*H[-1, 0, 1, 0, 0, y] - 
        192*y*H[0, -1, -1, 0, 0, y] - 192*y*H[0, -1, 0, -1, 0, y] + 
        480*y*H[0, -1, 0, 0, 0, y] + 384*y*H[0, -1, 1, 0, 0, y] - 
        192*y*H[0, 0, -1, -1, 0, y] + 288*y*H[0, 0, -1, 0, 0, y] + 
        288*y*H[0, 0, 0, -1, 0, y] - 336*y*H[0, 0, 0, 0, 0, y] - 
        384*y*H[0, 0, 1, 0, 0, y] + 384*y*H[0, 1, -1, 0, 0, y] + 
        384*y*H[0, 1, 0, -1, 0, y] - 768*y*H[0, 1, 0, 0, 0, y] - 
        768*y*H[0, 1, 1, 0, 0, y] - 576*z2*H[-1, y]*Log[2] + 
        576*y^2*z2*H[-1, y]*Log[2] - 576*z2*H[1, y]*Log[2] + 
        576*y^2*z2*H[1, y]*Log[2] - 1152*y*z2*H[0, -1, y]*Log[2] - 
        1152*y*z2*H[0, 1, y]*Log[2]))/(24*(-1 + y)*(1 + y))
 
 
v4l4md = (-(y*z2*H[0, y]) - y*H[0, 0, 0, y])/(-1 + y^2) + 
     (ep*(y*z4 + 8*y*z3*H[0, y] - 8*y*z2*H[-1, 0, y] + 24*y*z2*H[0, -1, y] - 
        4*y*z2*H[0, 0, y] - 8*y*H[-1, 0, 0, 0, y] + 8*y*H[0, -1, 0, 0, y] + 
        8*y*H[0, 0, -1, 0, y] - 12*y*H[0, 0, 0, 0, y] - 
        16*y*H[0, 1, 0, 0, y]))/(4*(-1 + y)*(1 + y)) + 
     (ep^2*(36*y*z2*z3 - 22*y*z5 + 2*y*z4*H[-1, y] + 5*y*z4*H[0, y] + 
        16*y*z3*H[-1, 0, y] + 40*y*z3*H[0, -1, y] + 24*y*z3*H[0, 0, y] + 
        88*y*z3*H[0, 1, y] - 16*y*z2*H[-1, -1, 0, y] + 
        48*y*z2*H[-1, 0, -1, y] - 8*y*z2*H[-1, 0, 0, y] - 
        48*y*z2*H[0, -1, -1, y] + 24*y*z2*H[0, -1, 0, y] + 
        40*y*z2*H[0, 0, -1, y] - 8*y*z2*H[0, 0, 0, y] + 
        96*y*z2*H[0, 1, -1, y] - 32*y*z2*H[0, 1, 0, y] - 
        16*y*H[-1, -1, 0, 0, 0, y] + 16*y*H[-1, 0, -1, 0, 0, y] + 
        16*y*H[-1, 0, 0, -1, 0, y] - 24*y*H[-1, 0, 0, 0, 0, y] - 
        32*y*H[-1, 0, 1, 0, 0, y] - 16*y*H[0, -1, -1, 0, 0, y] - 
        16*y*H[0, -1, 0, -1, 0, y] + 40*y*H[0, -1, 0, 0, 0, y] + 
        32*y*H[0, -1, 1, 0, 0, y] - 16*y*H[0, 0, -1, -1, 0, y] + 
        24*y*H[0, 0, -1, 0, 0, y] + 24*y*H[0, 0, 0, -1, 0, y] - 
        28*y*H[0, 0, 0, 0, 0, y] - 32*y*H[0, 0, 1, 0, 0, y] + 
        32*y*H[0, 1, -1, 0, 0, y] + 32*y*H[0, 1, 0, -1, 0, y] - 
        64*y*H[0, 1, 0, 0, 0, y] - 64*y*H[0, 1, 1, 0, 0, y] - 
        96*y*z2*H[0, -1, y]*Log[2] - 96*y*z2*H[0, 1, y]*Log[2]))/
      (4*(-1 + y)*(1 + y))
 
 
v5l3m = (y*((17*z4)/4 - 4*z3*H[0, y] + z2*H[0, 0, y] + 4*z2*H[1, 0, y] + 
        4*H[0, -1, 0, 0, y] - 2*H[0, 0, -1, 0, y] - 2*H[0, 1, 0, 0, y] + 
        4*H[1, 0, 0, 0, y]))/(-1 + y^2) - 
     (ep*y*(8*z2*z3 - 84*z5 - 17*z4*H[-1, y] + 34*z4*H[0, y] + 
        52*z4*H[1, y] + 16*z3*H[-1, 0, y] - 8*z3*H[0, -1, y] + 
        6*z3*H[0, 0, y] - 12*z3*H[0, 1, y] + 8*z3*H[1, 0, y] - 
        4*z2*H[-1, 0, 0, y] - 16*z2*H[-1, 1, 0, y] - 8*z2*H[0, -1, 0, y] - 
        12*z2*H[0, 0, -1, y] - 6*z2*H[0, 0, 0, y] + 12*z2*H[0, 1, 0, y] - 
        16*z2*H[1, -1, 0, y] + 24*z2*H[1, 0, 0, y] + 16*z2*H[1, 1, 0, y] - 
        16*H[-1, 0, -1, 0, 0, y] + 8*H[-1, 0, 0, -1, 0, y] + 
        8*H[-1, 0, 1, 0, 0, y] - 16*H[-1, 1, 0, 0, 0, y] + 
        32*H[0, -1, -1, 0, 0, y] + 32*H[0, -1, 0, -1, 0, y] - 
        48*H[0, -1, 0, 0, 0, y] - 16*H[0, -1, 0, 1, 0, y] - 
        24*H[0, 0, -1, -1, 0, y] + 4*H[0, 0, -1, 0, 0, y] + 
        4*H[0, 0, 0, -1, 0, y] + 4*H[0, 0, 0, 1, 0, y] - 
        24*H[0, 1, 0, -1, 0, y] + 28*H[0, 1, 0, 0, 0, y] + 
        8*H[0, 1, 0, 1, 0, y] - 8*H[0, 1, 1, 0, 0, y] - 
        16*H[1, -1, 0, 0, 0, y] + 48*H[1, 0, 0, -1, 0, y] - 
        8*H[1, 0, 0, 0, 0, y] - 16*H[1, 0, 0, 1, 0, y] + 
        16*H[1, 0, 1, 0, 0, y] + 16*H[1, 1, 0, 0, 0, y]))/(2*(-1 + y^2))
 
 
v5l3md = -((y^2*H[0, 0, y])/(ep*(-1 + y^2)^2)) - 
     (y^2*(z3 - 4*H[-1, 0, 0, y] - 4*H[0, -1, 0, y] + 5*H[0, 0, 0, y] + 
        2*H[0, 1, 0, y]))/(-1 + y^2)^2 + 
     (ep*y^2*((7*z4)/2 + 4*z3*H[-1, y] + 3*z3*H[0, y] + 12*z2*H[0, 0, y] + 
        2*z2*H[0, 1, y] - 16*H[-1, -1, 0, 0, y] - 16*H[-1, 0, -1, 0, y] + 
        20*H[-1, 0, 0, 0, y] + 8*H[-1, 0, 1, 0, y] - 24*H[0, -1, -1, 0, y] + 
        26*H[0, -1, 0, 0, y] + 12*H[0, -1, 1, 0, y] + 26*H[0, 0, -1, 0, y] - 
        9*H[0, 0, 0, 0, y] - 12*H[0, 0, 1, 0, y] + 12*H[0, 1, -1, 0, y] - 
        8*H[0, 1, 0, 0, y] - 4*H[0, 1, 1, 0, y]))/(-1 + y^2)^2
 
 
v6l4m = (-y^2 + 2*y^4 - y^6 - 2*y^3*z2 + 2*y^5*z2 - 2*y^3*z3 - 2*y^5*z3 - 
       y^2*H[0, y] - 2*y^3*H[0, y] + 2*y^5*H[0, y] + y^6*H[0, y] - 
       2*y^3*z2*H[0, y] - 2*y^5*z2*H[0, y] + 4*y^3*H[-1, 0, y] - 
       4*y^5*H[-1, 0, y] - 4*y^3*H[0, 0, y] + 4*y^5*H[0, 0, y] - 
       4*y^3*H[1, 0, y] + 4*y^5*H[1, 0, y] + 4*y^3*H[0, -1, 0, y] + 
       4*y^5*H[0, -1, 0, y] - 4*y^3*H[0, 0, 0, y] - 4*y^5*H[0, 0, 0, y] - 
       4*y^3*H[0, 1, 0, y] - 4*y^5*H[0, 1, 0, y])/(2*ep*(-1 + y^2)^4) + 
     (12*y^2 - 24*y^4 + 12*y^6 + 6*y^2*z2 - 12*y^4*z2 + 6*y^6*z2 - 
       12*y^3*z3 - 36*y^5*z3 - 37*y^3*z4 - 37*y^5*z4 + 8*y^3*z2*H[-1, y] - 
       8*y^5*z2*H[-1, y] + 16*y^3*z3*H[-1, y] + 16*y^5*z3*H[-1, y] + 
       32*y^3*H[0, y] - 32*y^5*H[0, y] - 48*y^5*z2*H[0, y] - 
       4*y^3*z3*H[0, y] - 4*y^5*z3*H[0, y] + 8*y^3*z2*H[1, y] - 
       8*y^5*z2*H[1, y] - 16*y^3*z3*H[1, y] - 16*y^5*z3*H[1, y] + 
       16*y^2*H[-1, 0, y] + 32*y^3*H[-1, 0, y] - 32*y^5*H[-1, 0, y] - 
       16*y^6*H[-1, 0, y] + 16*y^3*z2*H[-1, 0, y] + 16*y^5*z2*H[-1, 0, y] + 
       8*y^3*z2*H[0, -1, y] + 8*y^5*z2*H[0, -1, y] - 4*y^2*H[0, 0, y] - 
       8*y^3*H[0, 0, y] + 16*y^4*H[0, 0, y] + 40*y^5*H[0, 0, y] + 
       20*y^6*H[0, 0, y] + 8*y^3*z2*H[0, 0, y] + 8*y^5*z2*H[0, 0, y] + 
       8*y^3*z2*H[0, 1, y] + 8*y^5*z2*H[0, 1, y] - 8*y^2*H[1, 0, y] - 
       16*y^3*H[1, 0, y] + 16*y^5*H[1, 0, y] + 8*y^6*H[1, 0, y] - 
       16*y^3*z2*H[1, 0, y] - 16*y^5*z2*H[1, 0, y] - 80*y^3*H[-1, -1, 0, y] + 
       80*y^5*H[-1, -1, 0, y] + 64*y^3*H[-1, 0, 0, y] - 
       64*y^5*H[-1, 0, 0, y] + 48*y^3*H[-1, 1, 0, y] - 
       48*y^5*H[-1, 1, 0, y] + 112*y^3*H[0, -1, 0, y] - 
       16*y^5*H[0, -1, 0, y] - 64*y^3*H[0, 0, 0, y] - 32*y^5*H[0, 0, 0, y] - 
       80*y^3*H[0, 1, 0, y] - 16*y^5*H[0, 1, 0, y] + 48*y^3*H[1, -1, 0, y] - 
       48*y^5*H[1, -1, 0, y] - 32*y^3*H[1, 0, 0, y] + 32*y^5*H[1, 0, 0, y] - 
       16*y^3*H[1, 1, 0, y] + 16*y^5*H[1, 1, 0, y] - 
       32*y^3*H[-1, 0, -1, 0, y] - 32*y^5*H[-1, 0, -1, 0, y] + 
       32*y^3*H[-1, 0, 0, 0, y] + 32*y^5*H[-1, 0, 0, 0, y] + 
       32*y^3*H[-1, 0, 1, 0, y] + 32*y^5*H[-1, 0, 1, 0, y] - 
       80*y^3*H[0, -1, -1, 0, y] - 80*y^5*H[0, -1, -1, 0, y] + 
       64*y^3*H[0, -1, 0, 0, y] + 64*y^5*H[0, -1, 0, 0, y] + 
       48*y^3*H[0, -1, 1, 0, y] + 48*y^5*H[0, -1, 1, 0, y] + 
       96*y^3*H[0, 0, -1, 0, y] + 96*y^5*H[0, 0, -1, 0, y] - 
       48*y^3*H[0, 0, 0, 0, y] - 48*y^5*H[0, 0, 0, 0, y] - 
       64*y^3*H[0, 0, 1, 0, y] - 64*y^5*H[0, 0, 1, 0, y] + 
       48*y^3*H[0, 1, -1, 0, y] + 48*y^5*H[0, 1, -1, 0, y] - 
       32*y^3*H[0, 1, 0, 0, y] - 32*y^5*H[0, 1, 0, 0, y] - 
       16*y^3*H[0, 1, 1, 0, y] - 16*y^5*H[0, 1, 1, 0, y] + 
       32*y^3*H[1, 0, -1, 0, y] + 32*y^5*H[1, 0, -1, 0, y] - 
       32*y^3*H[1, 0, 0, 0, y] - 32*y^5*H[1, 0, 0, 0, y] - 
       32*y^3*H[1, 0, 1, 0, y] - 32*y^5*H[1, 0, 1, 0, y])/
      (4*(-1 + y)^4*(1 + y)^4) + 
     ep*((y^2*(-5760*z2 - 20160*y*z2 - 25920*y^2*z2 - 14400*y^3*z2 - 
          2880*y^4*z2 - 7200*y*z3 + 41760*y^3*z3 + 26640*y*z4 + 26640*y^3*z4)*
         H[-1, y])/(720*(-1 + y^2)^4) + 
       (y^2*(5760 - 57600*y + 57600*y^3 - 5760*y^4 + 9360*z2 + 24480*y*z2 + 
          17280*y^2*z2 - 1440*y^3*z2 - 3600*y^4*z2 + 51840*y*z3 - 
          69120*y^3*z3 + 8640*y*z4 + 8640*y^3*z4)*H[0, y])/
        (1440*(-1 + y^2)^4) + (y^2*(1440*z2 + 2880*y*z2 - 2880*y^3*z2 - 
          1440*y^4*z2 - 1440*y*z3 - 33120*y^3*z3 - 26640*y*z4 - 26640*y^3*z4)*
         H[1, y])/(720*(-1 + y^2)^4) + 
       (y^2*(720*y*z2 - 720*y^3*z2 - 2880*y*z3 - 2880*y^3*z3)*H[-1, -1, y])/
        (180*(-1 + y^2)^4) + (y^2*(60 - 600*y + 600*y^3 - 60*y^4 + 90*y*z2 + 
          630*y^3*z2 + 60*y*z3 + 60*y^3*z3)*H[-1, 0, y])/(15*(-1 + y^2)^4) + 
       (y^2*(-2160*y*z2 + 2160*y^3*z2 + 2880*y*z3 + 2880*y^3*z3)*H[-1, 1, y])/
        (180*(-1 + y^2)^4) + (y^2*(-11520*y*z2 + 20160*y^3*z2 - 6480*y*z3 - 
          6480*y^3*z3)*H[0, -1, y])/(360*(-1 + y^2)^4) + 
       (y^2*(360 + 1800*y - 2520*y^2 - 3240*y^3 + 720*y^4 + 4140*y*z2 - 
          1980*y^3*z2 + 3420*y*z3 + 3420*y^3*z3)*H[0, 0, y])/
        (90*(-1 + y^2)^4) + (2*y^3*(6*(5 + y^2)*z2 + 9*(1 + y^2)*z3)*
         H[0, 1, y])/(3*(-1 + y)^4*(1 + y)^4) + 
       (y^2*(-2160*y*z2 + 2160*y^3*z2 + 2880*y*z3 + 2880*y^3*z3)*H[1, -1, y])/
        (180*(-1 + y^2)^4) + (y^2*(240*y - 240*y^3 - 270*y*z2 - 450*y^3*z2 - 
          60*y*z3 - 60*y^3*z3)*H[1, 0, y])/(15*(-1 + y^2)^4) + 
       (y^2*(720*y*z2 - 720*y^3*z2 - 2880*y*z3 - 2880*y^3*z3)*H[1, 1, y])/
        (180*(-1 + y^2)^4) - (2*y^2*(42 + 84*y - 84*y^3 - 42*y^4 + 24*y*z2 + 
          24*y^3*z2)*H[-1, -1, 0, y])/(3*(-1 + y^2)^4) - 
       (8*y^3*z2*H[-1, 0, -1, y])/(-1 + y^2)^4 - (8*y^5*z2*H[-1, 0, -1, y])/
        (-1 + y^2)^4 - (2*y^2*(-21 - 48*y + 6*y^2 + 72*y^3 + 39*y^4 + 
          12*y*z2 + 12*y^3*z2)*H[-1, 0, 0, y])/(3*(-1 + y^2)^4) - 
       (8*y^3*z2*H[-1, 0, 1, y])/(-1 + y^2)^4 - (8*y^5*z2*H[-1, 0, 1, y])/
        (-1 + y^2)^4 + (2*y^2*(18 + 36*y - 36*y^3 - 18*y^4 + 24*y*z2 + 
          24*y^3*z2)*H[-1, 1, 0, y])/(3*(-1 + y^2)^4) + 
       (4*y^3*z2*H[0, -1, -1, y])/(-1 + y^2)^4 + (4*y^5*z2*H[0, -1, -1, y])/
        (-1 + y^2)^4 + (y^2*(42 + 96*y - 12*y^2 - 144*y^3 - 78*y^4 - 6*y*z2 - 
          6*y^3*z2)*H[0, -1, 0, y])/(3*(-1 + y^2)^4) - 
       (12*y^3*z2*H[0, -1, 1, y])/(-1 + y^2)^4 - (12*y^5*z2*H[0, -1, 1, y])/
        (-1 + y^2)^4 - (36*y^3*z2*H[0, 0, -1, y])/(-1 + y^2)^4 - 
       (36*y^5*z2*H[0, 0, -1, y])/(-1 + y^2)^4 + 
       (y^2*(6 + 6*y + 42*y^2 + 90*y^3 + 48*y^4 + 126*y*z2 + 126*y^3*z2)*
         H[0, 0, 0, y])/(3*(-1 + y^2)^4) + (16*y^3*z2*H[0, 0, 1, y])/
        (-1 + y^2)^4 + (16*y^5*z2*H[0, 0, 1, y])/(-1 + y^2)^4 - 
       (12*y^3*z2*H[0, 1, -1, y])/(-1 + y^2)^4 - (12*y^5*z2*H[0, 1, -1, y])/
        (-1 + y^2)^4 + (y^2*(-18 - 48*y - 12*y^2 + 48*y^3 + 30*y^4 - 
          30*y*z2 - 30*y^3*z2)*H[0, 1, 0, y])/(3*(-1 + y^2)^4) + 
       (4*y^3*z2*H[0, 1, 1, y])/(-1 + y^2)^4 + (4*y^5*z2*H[0, 1, 1, y])/
        (-1 + y^2)^4 + (2*y^2*(18 + 36*y - 36*y^3 - 18*y^4 + 24*y*z2 + 
          24*y^3*z2)*H[1, -1, 0, y])/(3*(-1 + y^2)^4) + 
       (8*y^3*z2*H[1, 0, -1, y])/(-1 + y^2)^4 + (8*y^5*z2*H[1, 0, -1, y])/
        (-1 + y^2)^4 + (2*y^2*(-6 + 36*y^2 + 48*y^3 + 18*y^4 + 12*y*z2 + 
          12*y^3*z2)*H[1, 0, 0, y])/(3*(-1 + y^2)^4) + 
       (8*y^3*z2*H[1, 0, 1, y])/(-1 + y^2)^4 + (8*y^5*z2*H[1, 0, 1, y])/
        (-1 + y^2)^4 - (2*y^2*(6 + 12*y - 12*y^3 - 6*y^4 + 24*y*z2 + 
          24*y^3*z2)*H[1, 1, 0, y])/(3*(-1 + y^2)^4) + 
       (152*y^3*H[-1, -1, -1, 0, y])/(-1 + y^2)^4 - 
       (152*y^5*H[-1, -1, -1, 0, y])/(-1 + y^2)^4 - 
       (112*y^3*H[-1, -1, 0, 0, y])/(-1 + y^2)^4 + 
       (112*y^5*H[-1, -1, 0, 0, y])/(-1 + y^2)^4 - 
       (72*y^3*H[-1, -1, 1, 0, y])/(-1 + y^2)^4 + (72*y^5*H[-1, -1, 1, 0, y])/
        (-1 + y^2)^4 - (160*y^3*H[-1, 0, -1, 0, y])/(-1 + y^2)^4 + 
       (64*y^5*H[-1, 0, -1, 0, y])/(-1 + y^2)^4 + (96*y^3*H[-1, 0, 0, 0, y])/
        (-1 + y^2)^4 + (96*y^3*H[-1, 0, 1, 0, y])/(-1 + y^2)^4 - 
       (72*y^3*H[-1, 1, -1, 0, y])/(-1 + y^2)^4 + (72*y^5*H[-1, 1, -1, 0, y])/
        (-1 + y^2)^4 + (48*y^3*H[-1, 1, 0, 0, y])/(-1 + y^2)^4 - 
       (48*y^5*H[-1, 1, 0, 0, y])/(-1 + y^2)^4 + (24*y^3*H[-1, 1, 1, 0, y])/
        (-1 + y^2)^4 - (24*y^5*H[-1, 1, 1, 0, y])/(-1 + y^2)^4 - 
       (232*y^3*H[0, -1, -1, 0, y])/(-1 + y^2)^4 - (8*y^5*H[0, -1, -1, 0, y])/
        (-1 + y^2)^4 - (4*y^2*(-37*y - 11*y^3)*H[0, -1, 0, 0, y])/
        (-1 + y^2)^4 + (120*y^3*H[0, -1, 1, 0, y])/(-1 + y^2)^4 + 
       (24*y^5*H[0, -1, 1, 0, y])/(-1 + y^2)^4 + (176*y^3*H[0, 0, -1, 0, y])/
        (-1 + y^2)^4 + (112*y^5*H[0, 0, -1, 0, y])/(-1 + y^2)^4 + 
       (2*y^2*(-24*y - 48*y^3)*H[0, 0, 0, 0, y])/(-1 + y^2)^4 + 
       (2*y^3*(-150 - 138*y^2)*H[0, 0, 1, 0, y])/(3*(-1 + y^2)^4) + 
       (120*y^3*H[0, 1, -1, 0, y])/(-1 + y^2)^4 + (24*y^5*H[0, 1, -1, 0, y])/
        (-1 + y^2)^4 - (2*y^2*(34*y + 14*y^3)*H[0, 1, 0, 0, y])/
        (-1 + y^2)^4 - (40*y^3*H[0, 1, 1, 0, y])/(-1 + y^2)^4 - 
       (8*y^5*H[0, 1, 1, 0, y])/(-1 + y^2)^4 - (72*y^3*H[1, -1, -1, 0, y])/
        (-1 + y^2)^4 + (72*y^5*H[1, -1, -1, 0, y])/(-1 + y^2)^4 + 
       (48*y^3*H[1, -1, 0, 0, y])/(-1 + y^2)^4 - (48*y^5*H[1, -1, 0, 0, y])/
        (-1 + y^2)^4 + (24*y^3*H[1, -1, 1, 0, y])/(-1 + y^2)^4 - 
       (24*y^5*H[1, -1, 1, 0, y])/(-1 + y^2)^4 + (96*y^3*H[1, 0, -1, 0, y])/
        (-1 + y^2)^4 + (4*y^2*(-17*y - 7*y^3)*H[1, 0, 0, 0, y])/
        (-1 + y^2)^4 - (64*y^3*H[1, 0, 1, 0, y])/(-1 + y^2)^4 - 
       (32*y^5*H[1, 0, 1, 0, y])/(-1 + y^2)^4 + (24*y^3*H[1, 1, -1, 0, y])/
        (-1 + y^2)^4 - (24*y^5*H[1, 1, -1, 0, y])/(-1 + y^2)^4 - 
       (16*y^3*H[1, 1, 0, 0, y])/(-1 + y^2)^4 + (16*y^5*H[1, 1, 0, 0, y])/
        (-1 + y^2)^4 - (8*y^3*H[1, 1, 1, 0, y])/(-1 + y^2)^4 + 
       (8*y^5*H[1, 1, 1, 0, y])/(-1 + y^2)^4 + 
       (32*y^3*(1 + y^2)*H[-1, -1, 0, -1, 0, y])/(-1 + y^2)^4 + 
       (32*y^3*(-1 - y^2)*H[-1, -1, 0, 0, 0, y])/(-1 + y^2)^4 + 
       (32*y^3*(-1 - y^2)*H[-1, -1, 0, 1, 0, y])/(-1 + y^2)^4 + 
       (16*y^3*(5 + 5*y^2)*H[-1, 0, -1, -1, 0, y])/(-1 + y^2)^4 + 
       (8*y^3*(-8 - 8*y^2)*H[-1, 0, -1, 0, 0, y])/(-1 + y^2)^4 - 
       (48*y^3*(1 + y^2)*H[-1, 0, -1, 1, 0, y])/(-1 + y^2)^4 - 
       (32*y^3*(3 + 3*y^2)*H[-1, 0, 0, -1, 0, y])/(-1 + y^2)^4 + 
       (16*y^3*(3 + 3*y^2)*H[-1, 0, 0, 0, 0, y])/(-1 + y^2)^4 + 
       (8*y^3*(8 + 8*y^2)*H[-1, 0, 0, 1, 0, y])/(-1 + y^2)^4 - 
       (48*y^3*(1 + y^2)*H[-1, 0, 1, -1, 0, y])/(-1 + y^2)^4 + 
       (8*y^3*(4 + 4*y^2)*H[-1, 0, 1, 0, 0, y])/(-1 + y^2)^4 + 
       (16*y^3*(1 + y^2)*H[-1, 0, 1, 1, 0, y])/(-1 + y^2)^4 + 
       (32*y^3*(-1 - y^2)*H[-1, 1, 0, -1, 0, y])/(-1 + y^2)^4 + 
       (8*y^3*(4 + 4*y^2)*H[-1, 1, 0, 0, 0, y])/(-1 + y^2)^4 + 
       (32*y^3*(1 + y^2)*H[-1, 1, 0, 1, 0, y])/(-1 + y^2)^4 + 
       (8*y^3*(19 + 19*y^2)*H[0, -1, -1, -1, 0, y])/(-1 + y^2)^4 - 
       (8*y^3*(14 + 14*y^2)*H[0, -1, -1, 0, 0, y])/(-1 + y^2)^4 - 
       (72*y^3*(1 + y^2)*H[0, -1, -1, 1, 0, y])/(-1 + y^2)^4 - 
       (8*y^3*(18 + 18*y^2)*H[0, -1, 0, -1, 0, y])/(-1 + y^2)^4 + 
       (4*y^3*(20 + 20*y^2)*H[0, -1, 0, 0, 0, y])/(-1 + y^2)^4 + 
       (80*y^3*(1 + y^2)*H[0, -1, 0, 1, 0, y])/(-1 + y^2)^4 - 
       (72*y^3*(1 + y^2)*H[0, -1, 1, -1, 0, y])/(-1 + y^2)^4 + 
       (16*y^3*(3 + 3*y^2)*H[0, -1, 1, 0, 0, y])/(-1 + y^2)^4 + 
       (24*y^3*(1 + y^2)*H[0, -1, 1, 1, 0, y])/(-1 + y^2)^4 - 
       (16*y^3*(12 + 12*y^2)*H[0, 0, -1, -1, 0, y])/(-1 + y^2)^4 + 
       (116*y^3*(1 + y^2)*H[0, 0, -1, 0, 0, y])/(-1 + y^2)^4 + 
       (24*y^3*(4 + 4*y^2)*H[0, 0, -1, 1, 0, y])/(-1 + y^2)^4 + 
       (16*y^3*(8 + 8*y^2)*H[0, 0, 0, -1, 0, y])/(-1 + y^2)^4 - 
       (8*y^3*(3 + 3*y^2)*H[0, 0, 0, 0, 0, y])/(-1 + y^2)^4 - 
       (4*y^3*(17 + 17*y^2)*H[0, 0, 0, 1, 0, y])/(-1 + y^2)^4 + 
       (24*y^3*(4 + 4*y^2)*H[0, 0, 1, -1, 0, y])/(-1 + y^2)^4 - 
       (4*y^3*(13 + 13*y^2)*H[0, 0, 1, 0, 0, y])/(-1 + y^2)^4 - 
       (8*y^3*(4 + 4*y^2)*H[0, 0, 1, 1, 0, y])/(-1 + y^2)^4 - 
       (72*y^3*(1 + y^2)*H[0, 1, -1, -1, 0, y])/(-1 + y^2)^4 + 
       (16*y^3*(3 + 3*y^2)*H[0, 1, -1, 0, 0, y])/(-1 + y^2)^4 + 
       (24*y^3*(1 + y^2)*H[0, 1, -1, 1, 0, y])/(-1 + y^2)^4 + 
       (8*y^3*(10 + 10*y^2)*H[0, 1, 0, -1, 0, y])/(-1 + y^2)^4 - 
       (4*y^3*(13 + 13*y^2)*H[0, 1, 0, 0, 0, y])/(-1 + y^2)^4 - 
       (8*y^3*(6 + 6*y^2)*H[0, 1, 0, 1, 0, y])/(-1 + y^2)^4 + 
       (24*y^3*(1 + y^2)*H[0, 1, 1, -1, 0, y])/(-1 + y^2)^4 - 
       (8*y^3*(2 + 2*y^2)*H[0, 1, 1, 0, 0, y])/(-1 + y^2)^4 - 
       (8*y^3*(1 + y^2)*H[0, 1, 1, 1, 0, y])/(-1 + y^2)^4 + 
       (32*y^3*(-1 - y^2)*H[1, -1, 0, -1, 0, y])/(-1 + y^2)^4 + 
       (8*y^3*(4 + 4*y^2)*H[1, -1, 0, 0, 0, y])/(-1 + y^2)^4 + 
       (32*y^3*(1 + y^2)*H[1, -1, 0, 1, 0, y])/(-1 + y^2)^4 - 
       (16*y^3*(5 + 5*y^2)*H[1, 0, -1, -1, 0, y])/(-1 + y^2)^4 + 
       (16*y^3*(4 + 4*y^2)*H[1, 0, -1, 0, 0, y])/(-1 + y^2)^4 + 
       (48*y^3*(1 + y^2)*H[1, 0, -1, 1, 0, y])/(-1 + y^2)^4 + 
       (8*y^3*(12 + 12*y^2)*H[1, 0, 0, -1, 0, y])/(-1 + y^2)^4 - 
       (4*y^3*(12 + 12*y^2)*H[1, 0, 0, 0, 0, y])/(-1 + y^2)^4 - 
       (8*y^3*(8 + 8*y^2)*H[1, 0, 0, 1, 0, y])/(-1 + y^2)^4 + 
       (48*y^3*(1 + y^2)*H[1, 0, 1, -1, 0, y])/(-1 + y^2)^4 + 
       (8*y^3*(-4 - 4*y^2)*H[1, 0, 1, 0, 0, y])/(-1 + y^2)^4 - 
       (16*y^3*(1 + y^2)*H[1, 0, 1, 1, 0, y])/(-1 + y^2)^4 + 
       (32*y^3*(1 + y^2)*H[1, 1, 0, -1, 0, y])/(-1 + y^2)^4 - 
       (8*y^3*(4 + 4*y^2)*H[1, 1, 0, 0, 0, y])/(-1 + y^2)^4 - 
       (32*y^3*(1 + y^2)*H[1, 1, 0, 1, 0, y])/(-1 + y^2)^4 + 
       (y^2*(-180*y*(1 + y)^2*(25 + 197*y^2)*z4 - 90*(1 + y)^2*
           (56 - 31*z3 + 14*y^2*(-8 + 13*z3) + y^4*(56 + 25*z3) + 
            2*y^3*(72*z3 + 137*z5) + y*(32*z3 + 274*z5)) - 
          30*z2*(-54 + y^4*(-42 - 264*z3 - 1188*Log[2]) + 
            y^2*(102 - 264*z3 - 1188*Log[2]) + 36*Log[2] + 
            6*y^6*(-1 + 6*Log[2]) - 12*y*(5 + 11*z3 + 18*Log[2]) - 
            12*y^5*(5 + 11*z3 + 18*Log[2]) - 4*y^3*(-30 + 66*z3 + 
              468*Log[2]))))/(360*(-1 + y)^4*(1 + y)^6))
 
 
v6l4md = (-y^2 + 2*y^4 - y^6 - 2*y^3*z2 + 2*y^5*z2 - 2*y^3*z3 - 2*y^5*z3 - 
       y^2*H[0, y] - 2*y^3*H[0, y] + 2*y^5*H[0, y] + y^6*H[0, y] - 
       2*y^3*z2*H[0, y] - 2*y^5*z2*H[0, y] + 4*y^3*H[-1, 0, y] - 
       4*y^5*H[-1, 0, y] - 4*y^3*H[0, 0, y] + 4*y^5*H[0, 0, y] - 
       4*y^3*H[1, 0, y] + 4*y^5*H[1, 0, y] + 4*y^3*H[0, -1, 0, y] + 
       4*y^5*H[0, -1, 0, y] - 4*y^3*H[0, 0, 0, y] - 4*y^5*H[0, 0, 0, y] - 
       4*y^3*H[0, 1, 0, y] - 4*y^5*H[0, 1, 0, y])/(2*ep*(-1 + y^2)^4) + 
     (12*y^2 - 24*y^4 + 12*y^6 + 6*y^2*z2 - 12*y^4*z2 + 6*y^6*z2 - 
       12*y^3*z3 - 36*y^5*z3 - 37*y^3*z4 - 37*y^5*z4 + 8*y^3*z2*H[-1, y] - 
       8*y^5*z2*H[-1, y] + 16*y^3*z3*H[-1, y] + 16*y^5*z3*H[-1, y] + 
       32*y^3*H[0, y] - 32*y^5*H[0, y] - 48*y^5*z2*H[0, y] - 
       4*y^3*z3*H[0, y] - 4*y^5*z3*H[0, y] + 8*y^3*z2*H[1, y] - 
       8*y^5*z2*H[1, y] - 16*y^3*z3*H[1, y] - 16*y^5*z3*H[1, y] + 
       16*y^2*H[-1, 0, y] + 32*y^3*H[-1, 0, y] - 32*y^5*H[-1, 0, y] - 
       16*y^6*H[-1, 0, y] + 16*y^3*z2*H[-1, 0, y] + 16*y^5*z2*H[-1, 0, y] + 
       8*y^3*z2*H[0, -1, y] + 8*y^5*z2*H[0, -1, y] - 4*y^2*H[0, 0, y] - 
       8*y^3*H[0, 0, y] + 16*y^4*H[0, 0, y] + 40*y^5*H[0, 0, y] + 
       20*y^6*H[0, 0, y] + 8*y^3*z2*H[0, 0, y] + 8*y^5*z2*H[0, 0, y] + 
       8*y^3*z2*H[0, 1, y] + 8*y^5*z2*H[0, 1, y] - 8*y^2*H[1, 0, y] - 
       16*y^3*H[1, 0, y] + 16*y^5*H[1, 0, y] + 8*y^6*H[1, 0, y] - 
       16*y^3*z2*H[1, 0, y] - 16*y^5*z2*H[1, 0, y] - 80*y^3*H[-1, -1, 0, y] + 
       80*y^5*H[-1, -1, 0, y] + 64*y^3*H[-1, 0, 0, y] - 
       64*y^5*H[-1, 0, 0, y] + 48*y^3*H[-1, 1, 0, y] - 
       48*y^5*H[-1, 1, 0, y] + 112*y^3*H[0, -1, 0, y] - 
       16*y^5*H[0, -1, 0, y] - 64*y^3*H[0, 0, 0, y] - 32*y^5*H[0, 0, 0, y] - 
       80*y^3*H[0, 1, 0, y] - 16*y^5*H[0, 1, 0, y] + 48*y^3*H[1, -1, 0, y] - 
       48*y^5*H[1, -1, 0, y] - 32*y^3*H[1, 0, 0, y] + 32*y^5*H[1, 0, 0, y] - 
       16*y^3*H[1, 1, 0, y] + 16*y^5*H[1, 1, 0, y] - 
       32*y^3*H[-1, 0, -1, 0, y] - 32*y^5*H[-1, 0, -1, 0, y] + 
       32*y^3*H[-1, 0, 0, 0, y] + 32*y^5*H[-1, 0, 0, 0, y] + 
       32*y^3*H[-1, 0, 1, 0, y] + 32*y^5*H[-1, 0, 1, 0, y] - 
       80*y^3*H[0, -1, -1, 0, y] - 80*y^5*H[0, -1, -1, 0, y] + 
       64*y^3*H[0, -1, 0, 0, y] + 64*y^5*H[0, -1, 0, 0, y] + 
       48*y^3*H[0, -1, 1, 0, y] + 48*y^5*H[0, -1, 1, 0, y] + 
       96*y^3*H[0, 0, -1, 0, y] + 96*y^5*H[0, 0, -1, 0, y] - 
       48*y^3*H[0, 0, 0, 0, y] - 48*y^5*H[0, 0, 0, 0, y] - 
       64*y^3*H[0, 0, 1, 0, y] - 64*y^5*H[0, 0, 1, 0, y] + 
       48*y^3*H[0, 1, -1, 0, y] + 48*y^5*H[0, 1, -1, 0, y] - 
       32*y^3*H[0, 1, 0, 0, y] - 32*y^5*H[0, 1, 0, 0, y] - 
       16*y^3*H[0, 1, 1, 0, y] - 16*y^5*H[0, 1, 1, 0, y] + 
       32*y^3*H[1, 0, -1, 0, y] + 32*y^5*H[1, 0, -1, 0, y] - 
       32*y^3*H[1, 0, 0, 0, y] - 32*y^5*H[1, 0, 0, 0, y] - 
       32*y^3*H[1, 0, 1, 0, y] - 32*y^5*H[1, 0, 1, 0, y])/
      (4*(-1 + y)^4*(1 + y)^4) + 
     ep*((y^2*(-5760*z2 - 20160*y*z2 - 25920*y^2*z2 - 14400*y^3*z2 - 
          2880*y^4*z2 - 7200*y*z3 + 41760*y^3*z3 + 26640*y*z4 + 26640*y^3*z4)*
         H[-1, y])/(720*(-1 + y^2)^4) + 
       (y^2*(5760 - 57600*y + 57600*y^3 - 5760*y^4 + 9360*z2 + 24480*y*z2 + 
          17280*y^2*z2 - 1440*y^3*z2 - 3600*y^4*z2 + 51840*y*z3 - 
          69120*y^3*z3 + 8640*y*z4 + 8640*y^3*z4)*H[0, y])/
        (1440*(-1 + y^2)^4) + (y^2*(1440*z2 + 2880*y*z2 - 2880*y^3*z2 - 
          1440*y^4*z2 - 1440*y*z3 - 33120*y^3*z3 - 26640*y*z4 - 26640*y^3*z4)*
         H[1, y])/(720*(-1 + y^2)^4) + 
       (y^2*(720*y*z2 - 720*y^3*z2 - 2880*y*z3 - 2880*y^3*z3)*H[-1, -1, y])/
        (180*(-1 + y^2)^4) + (y^2*(60 - 600*y + 600*y^3 - 60*y^4 + 90*y*z2 + 
          630*y^3*z2 + 60*y*z3 + 60*y^3*z3)*H[-1, 0, y])/(15*(-1 + y^2)^4) + 
       (y^2*(-2160*y*z2 + 2160*y^3*z2 + 2880*y*z3 + 2880*y^3*z3)*H[-1, 1, y])/
        (180*(-1 + y^2)^4) + (y^2*(-11520*y*z2 + 20160*y^3*z2 - 6480*y*z3 - 
          6480*y^3*z3)*H[0, -1, y])/(360*(-1 + y^2)^4) + 
       (y^2*(360 + 1800*y - 2520*y^2 - 3240*y^3 + 720*y^4 + 4140*y*z2 - 
          1980*y^3*z2 + 3420*y*z3 + 3420*y^3*z3)*H[0, 0, y])/
        (90*(-1 + y^2)^4) + (2*y^3*(6*(5 + y^2)*z2 + 9*(1 + y^2)*z3)*
         H[0, 1, y])/(3*(-1 + y)^4*(1 + y)^4) + 
       (y^2*(-2160*y*z2 + 2160*y^3*z2 + 2880*y*z3 + 2880*y^3*z3)*H[1, -1, y])/
        (180*(-1 + y^2)^4) + (y^2*(240*y - 240*y^3 - 270*y*z2 - 450*y^3*z2 - 
          60*y*z3 - 60*y^3*z3)*H[1, 0, y])/(15*(-1 + y^2)^4) + 
       (y^2*(720*y*z2 - 720*y^3*z2 - 2880*y*z3 - 2880*y^3*z3)*H[1, 1, y])/
        (180*(-1 + y^2)^4) - (2*y^2*(42 + 84*y - 84*y^3 - 42*y^4 + 24*y*z2 + 
          24*y^3*z2)*H[-1, -1, 0, y])/(3*(-1 + y^2)^4) - 
       (8*y^3*z2*H[-1, 0, -1, y])/(-1 + y^2)^4 - (8*y^5*z2*H[-1, 0, -1, y])/
        (-1 + y^2)^4 - (2*y^2*(-21 - 48*y + 6*y^2 + 72*y^3 + 39*y^4 + 
          12*y*z2 + 12*y^3*z2)*H[-1, 0, 0, y])/(3*(-1 + y^2)^4) - 
       (8*y^3*z2*H[-1, 0, 1, y])/(-1 + y^2)^4 - (8*y^5*z2*H[-1, 0, 1, y])/
        (-1 + y^2)^4 + (2*y^2*(18 + 36*y - 36*y^3 - 18*y^4 + 24*y*z2 + 
          24*y^3*z2)*H[-1, 1, 0, y])/(3*(-1 + y^2)^4) + 
       (4*y^3*z2*H[0, -1, -1, y])/(-1 + y^2)^4 + (4*y^5*z2*H[0, -1, -1, y])/
        (-1 + y^2)^4 + (y^2*(42 + 96*y - 12*y^2 - 144*y^3 - 78*y^4 - 6*y*z2 - 
          6*y^3*z2)*H[0, -1, 0, y])/(3*(-1 + y^2)^4) - 
       (12*y^3*z2*H[0, -1, 1, y])/(-1 + y^2)^4 - (12*y^5*z2*H[0, -1, 1, y])/
        (-1 + y^2)^4 - (36*y^3*z2*H[0, 0, -1, y])/(-1 + y^2)^4 - 
       (36*y^5*z2*H[0, 0, -1, y])/(-1 + y^2)^4 + 
       (y^2*(6 + 6*y + 42*y^2 + 90*y^3 + 48*y^4 + 126*y*z2 + 126*y^3*z2)*
         H[0, 0, 0, y])/(3*(-1 + y^2)^4) + (16*y^3*z2*H[0, 0, 1, y])/
        (-1 + y^2)^4 + (16*y^5*z2*H[0, 0, 1, y])/(-1 + y^2)^4 - 
       (12*y^3*z2*H[0, 1, -1, y])/(-1 + y^2)^4 - (12*y^5*z2*H[0, 1, -1, y])/
        (-1 + y^2)^4 + (y^2*(-18 - 48*y - 12*y^2 + 48*y^3 + 30*y^4 - 
          30*y*z2 - 30*y^3*z2)*H[0, 1, 0, y])/(3*(-1 + y^2)^4) + 
       (4*y^3*z2*H[0, 1, 1, y])/(-1 + y^2)^4 + (4*y^5*z2*H[0, 1, 1, y])/
        (-1 + y^2)^4 + (2*y^2*(18 + 36*y - 36*y^3 - 18*y^4 + 24*y*z2 + 
          24*y^3*z2)*H[1, -1, 0, y])/(3*(-1 + y^2)^4) + 
       (8*y^3*z2*H[1, 0, -1, y])/(-1 + y^2)^4 + (8*y^5*z2*H[1, 0, -1, y])/
        (-1 + y^2)^4 + (2*y^2*(-6 + 36*y^2 + 48*y^3 + 18*y^4 + 12*y*z2 + 
          12*y^3*z2)*H[1, 0, 0, y])/(3*(-1 + y^2)^4) + 
       (8*y^3*z2*H[1, 0, 1, y])/(-1 + y^2)^4 + (8*y^5*z2*H[1, 0, 1, y])/
        (-1 + y^2)^4 - (2*y^2*(6 + 12*y - 12*y^3 - 6*y^4 + 24*y*z2 + 
          24*y^3*z2)*H[1, 1, 0, y])/(3*(-1 + y^2)^4) + 
       (152*y^3*H[-1, -1, -1, 0, y])/(-1 + y^2)^4 - 
       (152*y^5*H[-1, -1, -1, 0, y])/(-1 + y^2)^4 - 
       (112*y^3*H[-1, -1, 0, 0, y])/(-1 + y^2)^4 + 
       (112*y^5*H[-1, -1, 0, 0, y])/(-1 + y^2)^4 - 
       (72*y^3*H[-1, -1, 1, 0, y])/(-1 + y^2)^4 + (72*y^5*H[-1, -1, 1, 0, y])/
        (-1 + y^2)^4 - (160*y^3*H[-1, 0, -1, 0, y])/(-1 + y^2)^4 + 
       (64*y^5*H[-1, 0, -1, 0, y])/(-1 + y^2)^4 + (96*y^3*H[-1, 0, 0, 0, y])/
        (-1 + y^2)^4 + (96*y^3*H[-1, 0, 1, 0, y])/(-1 + y^2)^4 - 
       (72*y^3*H[-1, 1, -1, 0, y])/(-1 + y^2)^4 + (72*y^5*H[-1, 1, -1, 0, y])/
        (-1 + y^2)^4 + (48*y^3*H[-1, 1, 0, 0, y])/(-1 + y^2)^4 - 
       (48*y^5*H[-1, 1, 0, 0, y])/(-1 + y^2)^4 + (24*y^3*H[-1, 1, 1, 0, y])/
        (-1 + y^2)^4 - (24*y^5*H[-1, 1, 1, 0, y])/(-1 + y^2)^4 - 
       (232*y^3*H[0, -1, -1, 0, y])/(-1 + y^2)^4 - (8*y^5*H[0, -1, -1, 0, y])/
        (-1 + y^2)^4 - (4*y^2*(-37*y - 11*y^3)*H[0, -1, 0, 0, y])/
        (-1 + y^2)^4 + (120*y^3*H[0, -1, 1, 0, y])/(-1 + y^2)^4 + 
       (24*y^5*H[0, -1, 1, 0, y])/(-1 + y^2)^4 + (176*y^3*H[0, 0, -1, 0, y])/
        (-1 + y^2)^4 + (112*y^5*H[0, 0, -1, 0, y])/(-1 + y^2)^4 + 
       (2*y^2*(-24*y - 48*y^3)*H[0, 0, 0, 0, y])/(-1 + y^2)^4 + 
       (2*y^3*(-150 - 138*y^2)*H[0, 0, 1, 0, y])/(3*(-1 + y^2)^4) + 
       (120*y^3*H[0, 1, -1, 0, y])/(-1 + y^2)^4 + (24*y^5*H[0, 1, -1, 0, y])/
        (-1 + y^2)^4 - (2*y^2*(34*y + 14*y^3)*H[0, 1, 0, 0, y])/
        (-1 + y^2)^4 - (40*y^3*H[0, 1, 1, 0, y])/(-1 + y^2)^4 - 
       (8*y^5*H[0, 1, 1, 0, y])/(-1 + y^2)^4 - (72*y^3*H[1, -1, -1, 0, y])/
        (-1 + y^2)^4 + (72*y^5*H[1, -1, -1, 0, y])/(-1 + y^2)^4 + 
       (48*y^3*H[1, -1, 0, 0, y])/(-1 + y^2)^4 - (48*y^5*H[1, -1, 0, 0, y])/
        (-1 + y^2)^4 + (24*y^3*H[1, -1, 1, 0, y])/(-1 + y^2)^4 - 
       (24*y^5*H[1, -1, 1, 0, y])/(-1 + y^2)^4 + (96*y^3*H[1, 0, -1, 0, y])/
        (-1 + y^2)^4 + (4*y^2*(-17*y - 7*y^3)*H[1, 0, 0, 0, y])/
        (-1 + y^2)^4 - (64*y^3*H[1, 0, 1, 0, y])/(-1 + y^2)^4 - 
       (32*y^5*H[1, 0, 1, 0, y])/(-1 + y^2)^4 + (24*y^3*H[1, 1, -1, 0, y])/
        (-1 + y^2)^4 - (24*y^5*H[1, 1, -1, 0, y])/(-1 + y^2)^4 - 
       (16*y^3*H[1, 1, 0, 0, y])/(-1 + y^2)^4 + (16*y^5*H[1, 1, 0, 0, y])/
        (-1 + y^2)^4 - (8*y^3*H[1, 1, 1, 0, y])/(-1 + y^2)^4 + 
       (8*y^5*H[1, 1, 1, 0, y])/(-1 + y^2)^4 + 
       (32*y^3*(1 + y^2)*H[-1, -1, 0, -1, 0, y])/(-1 + y^2)^4 + 
       (32*y^3*(-1 - y^2)*H[-1, -1, 0, 0, 0, y])/(-1 + y^2)^4 + 
       (32*y^3*(-1 - y^2)*H[-1, -1, 0, 1, 0, y])/(-1 + y^2)^4 + 
       (16*y^3*(5 + 5*y^2)*H[-1, 0, -1, -1, 0, y])/(-1 + y^2)^4 + 
       (8*y^3*(-8 - 8*y^2)*H[-1, 0, -1, 0, 0, y])/(-1 + y^2)^4 - 
       (48*y^3*(1 + y^2)*H[-1, 0, -1, 1, 0, y])/(-1 + y^2)^4 - 
       (32*y^3*(3 + 3*y^2)*H[-1, 0, 0, -1, 0, y])/(-1 + y^2)^4 + 
       (16*y^3*(3 + 3*y^2)*H[-1, 0, 0, 0, 0, y])/(-1 + y^2)^4 + 
       (8*y^3*(8 + 8*y^2)*H[-1, 0, 0, 1, 0, y])/(-1 + y^2)^4 - 
       (48*y^3*(1 + y^2)*H[-1, 0, 1, -1, 0, y])/(-1 + y^2)^4 + 
       (8*y^3*(4 + 4*y^2)*H[-1, 0, 1, 0, 0, y])/(-1 + y^2)^4 + 
       (16*y^3*(1 + y^2)*H[-1, 0, 1, 1, 0, y])/(-1 + y^2)^4 + 
       (32*y^3*(-1 - y^2)*H[-1, 1, 0, -1, 0, y])/(-1 + y^2)^4 + 
       (8*y^3*(4 + 4*y^2)*H[-1, 1, 0, 0, 0, y])/(-1 + y^2)^4 + 
       (32*y^3*(1 + y^2)*H[-1, 1, 0, 1, 0, y])/(-1 + y^2)^4 + 
       (8*y^3*(19 + 19*y^2)*H[0, -1, -1, -1, 0, y])/(-1 + y^2)^4 - 
       (8*y^3*(14 + 14*y^2)*H[0, -1, -1, 0, 0, y])/(-1 + y^2)^4 - 
       (72*y^3*(1 + y^2)*H[0, -1, -1, 1, 0, y])/(-1 + y^2)^4 - 
       (8*y^3*(18 + 18*y^2)*H[0, -1, 0, -1, 0, y])/(-1 + y^2)^4 + 
       (4*y^3*(20 + 20*y^2)*H[0, -1, 0, 0, 0, y])/(-1 + y^2)^4 + 
       (80*y^3*(1 + y^2)*H[0, -1, 0, 1, 0, y])/(-1 + y^2)^4 - 
       (72*y^3*(1 + y^2)*H[0, -1, 1, -1, 0, y])/(-1 + y^2)^4 + 
       (16*y^3*(3 + 3*y^2)*H[0, -1, 1, 0, 0, y])/(-1 + y^2)^4 + 
       (24*y^3*(1 + y^2)*H[0, -1, 1, 1, 0, y])/(-1 + y^2)^4 - 
       (16*y^3*(12 + 12*y^2)*H[0, 0, -1, -1, 0, y])/(-1 + y^2)^4 + 
       (116*y^3*(1 + y^2)*H[0, 0, -1, 0, 0, y])/(-1 + y^2)^4 + 
       (24*y^3*(4 + 4*y^2)*H[0, 0, -1, 1, 0, y])/(-1 + y^2)^4 + 
       (16*y^3*(8 + 8*y^2)*H[0, 0, 0, -1, 0, y])/(-1 + y^2)^4 - 
       (8*y^3*(3 + 3*y^2)*H[0, 0, 0, 0, 0, y])/(-1 + y^2)^4 - 
       (4*y^3*(17 + 17*y^2)*H[0, 0, 0, 1, 0, y])/(-1 + y^2)^4 + 
       (24*y^3*(4 + 4*y^2)*H[0, 0, 1, -1, 0, y])/(-1 + y^2)^4 - 
       (4*y^3*(13 + 13*y^2)*H[0, 0, 1, 0, 0, y])/(-1 + y^2)^4 - 
       (8*y^3*(4 + 4*y^2)*H[0, 0, 1, 1, 0, y])/(-1 + y^2)^4 - 
       (72*y^3*(1 + y^2)*H[0, 1, -1, -1, 0, y])/(-1 + y^2)^4 + 
       (16*y^3*(3 + 3*y^2)*H[0, 1, -1, 0, 0, y])/(-1 + y^2)^4 + 
       (24*y^3*(1 + y^2)*H[0, 1, -1, 1, 0, y])/(-1 + y^2)^4 + 
       (8*y^3*(10 + 10*y^2)*H[0, 1, 0, -1, 0, y])/(-1 + y^2)^4 - 
       (4*y^3*(13 + 13*y^2)*H[0, 1, 0, 0, 0, y])/(-1 + y^2)^4 - 
       (8*y^3*(6 + 6*y^2)*H[0, 1, 0, 1, 0, y])/(-1 + y^2)^4 + 
       (24*y^3*(1 + y^2)*H[0, 1, 1, -1, 0, y])/(-1 + y^2)^4 - 
       (8*y^3*(2 + 2*y^2)*H[0, 1, 1, 0, 0, y])/(-1 + y^2)^4 - 
       (8*y^3*(1 + y^2)*H[0, 1, 1, 1, 0, y])/(-1 + y^2)^4 + 
       (32*y^3*(-1 - y^2)*H[1, -1, 0, -1, 0, y])/(-1 + y^2)^4 + 
       (8*y^3*(4 + 4*y^2)*H[1, -1, 0, 0, 0, y])/(-1 + y^2)^4 + 
       (32*y^3*(1 + y^2)*H[1, -1, 0, 1, 0, y])/(-1 + y^2)^4 - 
       (16*y^3*(5 + 5*y^2)*H[1, 0, -1, -1, 0, y])/(-1 + y^2)^4 + 
       (16*y^3*(4 + 4*y^2)*H[1, 0, -1, 0, 0, y])/(-1 + y^2)^4 + 
       (48*y^3*(1 + y^2)*H[1, 0, -1, 1, 0, y])/(-1 + y^2)^4 + 
       (8*y^3*(12 + 12*y^2)*H[1, 0, 0, -1, 0, y])/(-1 + y^2)^4 - 
       (4*y^3*(12 + 12*y^2)*H[1, 0, 0, 0, 0, y])/(-1 + y^2)^4 - 
       (8*y^3*(8 + 8*y^2)*H[1, 0, 0, 1, 0, y])/(-1 + y^2)^4 + 
       (48*y^3*(1 + y^2)*H[1, 0, 1, -1, 0, y])/(-1 + y^2)^4 + 
       (8*y^3*(-4 - 4*y^2)*H[1, 0, 1, 0, 0, y])/(-1 + y^2)^4 - 
       (16*y^3*(1 + y^2)*H[1, 0, 1, 1, 0, y])/(-1 + y^2)^4 + 
       (32*y^3*(1 + y^2)*H[1, 1, 0, -1, 0, y])/(-1 + y^2)^4 - 
       (8*y^3*(4 + 4*y^2)*H[1, 1, 0, 0, 0, y])/(-1 + y^2)^4 - 
       (32*y^3*(1 + y^2)*H[1, 1, 0, 1, 0, y])/(-1 + y^2)^4 + 
       (y^2*(-180*y*(1 + y)^2*(25 + 197*y^2)*z4 - 90*(1 + y)^2*
           (56 - 31*z3 + 14*y^2*(-8 + 13*z3) + y^4*(56 + 25*z3) + 
            2*y^3*(72*z3 + 137*z5) + y*(32*z3 + 274*z5)) - 
          30*z2*(-54 + y^4*(-42 - 264*z3 - 1188*Log[2]) + 
            y^2*(102 - 264*z3 - 1188*Log[2]) + 36*Log[2] + 
            6*y^6*(-1 + 6*Log[2]) - 12*y*(5 + 11*z3 + 18*Log[2]) - 
            12*y^5*(5 + 11*z3 + 18*Log[2]) - 4*y^3*(-30 + 66*z3 + 
              468*Log[2]))))/(360*(-1 + y)^4*(1 + y)^6))
 
 
se3l3mOS = 59/8 + 3/(2*ep^2) + 17/(4*ep) + (3*z2)/2 + 
     ep*(65/16 + (49*z2)/4 - z3) + 
     (ep^2*(-3351 + 5700*z2 + 2416*z3 + 252*z4 - 4608*z2*Log[2]))/96 + 
     (ep^3*(-206745 + 224700*z2 + 170000*z3 - 960*z2*z3 - 92700*z4 - 576*z5 - 
        299520*z2*Log[2] + 92160*z2*Log[2]^2 + 7680*Log[2]^4 + 
        184320*PolyLog[4, 1/2]))/960

